Digging Deeper for New Physics in the LHC Data

In this paper we describe a novel, model-independent technique of "rectangular aggregations" for mining the LHC data for hints of new physics. A typical (CMS) search now has hundreds of signal regions, which can obscure potentially interesting anomalies. Applying our technique to the two CMS jets+MET SUSY searches, we identify a set of previously overlooked $\sim 3\sigma$ excesses. Among these, four excesses survive tests of inter- and intra-search compatibility, and two are especially interesting: they are largely overlapping between the jets+MET searches and are characterized by low jet multiplicity, zero $b$-jets, and low MET and $H_T$. We find that resonant color-triplet production decaying to a quark plus an invisible particle provides an excellent fit to these two excesses and all other data -- including the ATLAS jets+MET search, which actually sees a correlated excess. We discuss the additional constraints coming from dijet resonance searches, monojet searches and pair production. Based on these results, we believe the wide-spread view that the LHC data contains no interesting excesses is greatly exaggerated.

==> anc/ATLAS-2017-022.py <==
#!/usr/bin/env python
# USAGE: python  ATLAS-2017-022.py  file1.root   file2.root ... (results.dat) takes any number of root files as inputs, outputs to a .dat file if you want (otherwise only prints to screen)

import sys, os, copy
#pyroot module
import ROOT as r
import numpy as np

#helper file with function definitions - also loads Delphes library
import analysis_functions as af

#create a chain of the Delphes tree
chain = r.TChain("Delphes")

write_out = False
outfile_name = 'results.dat'
#load the root event files - passed as argument - if multiple files they are chained together
if len(sys.argv)<2 : sys.exit('USAGE: python script.py ROOT_FILE(s). Runs the analysis on the root files specified.')
for root_file in sys.argv[1:]:
    if root_file.endswith('.root'):
        if not os.path.exists(root_file):
            sys.exit('File '+root_file+' does not exist! Check again')
    
        print('Executing the analysis on '+root_file+'...')
        chain.Add(root_file)
    if root_file.endswith('.dat'): 
        write_out = True
        outfile_name = root_file

# chain.Add("mt1_700_N1_1_2_delphes.root")

#get the total number of events in the chain
nEvents = chain.GetEntries()

print nEvents

#create arrays that are the length of the number of events in the chain
#to be filled with event data (MET, etc)
#these can be used to plot histograms after running through all events
#default value is -1, so can easily strip non-filled values later (assuming entries are all positive)
METarray = np.zeros(nEvents)-1
HTarray = np.zeros(nEvents)-1
mtarray = np.zeros(nEvents)-1

#create arrays that will encode whether an event passed some level of the trigger
#Default to 1 (no-pass)
#When performing a trigger-pass test in an event, set array entry to 0 if the trigger is passed
trigger_lepton = np.zeros(nEvents)+1
trigger_hadronicMT2 = np.zeros(nEvents)+1

trigger_all  = np.zeros(nEvents)+1

# signal regions
SR2j1200 = 0
SR2j1600 = 0
SR2j2000 = 0
SR2j2400 = 0
SR2j2800 = 0
SR2j3600 = 0
SR2j2100 = 0
SR3j1300 = 0
SR4j1000 = 0
SR4j1400 = 0
SR4j1800 = 0
SR4j2200 = 0
SR4j2600 = 0
SR4j3000 = 0
SR5j1700 = 0
SR5j1600 = 0
SR5j2000 = 0
SR5j2600 = 0
SR6j1200 = 0
SR6j1800 = 0
SR6j2200 = 0
SR6j2600 = 0
SR2jB1600 = 0
SR2jB2400 = 0

#define thresholds for baseline particle pT, eta
jetPT = 20
jetEta = 2.8
bPT = 50
bEta = 2.5
ePT = 7
eEta = 2.47
mPT = 7
mEta = 2.7
gPT = 10
gEta = 2.47
tauPT = 20
tauEta = 2.5

#counter for current entry
n = 0
#loop over events in the tree
for event in chain:

    #define empty lists to be populated by particles in the event
    jets = []
    fatjets10 = []
    electrons = []
    electrons_charge = []
    muons = []
    muons_charge = []
    taus = []
    taus_charge = []
    bjets = []
    true_bjets = []
    photons = []

    #loop over jets in the event
    for j in event.Jet:
        #if no b-tag or tau-tag, add temp vector to the list of jets
        if (not (j.BTag & (1 << 0)) and not (j.TauTag & (1 << 0)) ):
            if j.PT>jetPT: jets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) # and abs(j.Eta)<jetEta
        #if b-tag but no tau-tag, add temp vector to the list of b-jets
        # note that btag is a multi-bit number because we can require multiple btagging algorithms
        # using bitwise operators to check correct btag slot
        if ( (j.BTag & (1 << 0)) and not (j.TauTag & (1 << 0)) ):
            if j.PT>bPT: bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) #and abs(j.Eta)<jetEta
        # true b-tag: the j.BTag variable would be 10 or 11 (first digit is true bTag - so shift bit by one)
        if ( (j.BTag & (1 << 1))  and  not (j.TauTag & (1 << 0)) ):
            if j.PT>jetPT : true_bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) #and abs(j.Eta)<jetEta
        #if tau-tag but no b-tag, add temp vector to the list of taus
        if (not (j.BTag & (1 << 0)) and (j.TauTag & (1 << 0))):
            if j.PT>tauPT and abs(j.Eta)<tauEta:
                taus.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))
                taus_charge.append(j.Charge)

    # loop over reclustered fat jets (R=1.0) in the event
    # if root file does not have them, recluster R=0.4 jets (results will be approximate)
    for j in event.FatJet10:
        #fatjets10.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) # untrimmed jet
        fatjets10.append(j.TrimmedP4) 

    #loop over electrons in event
    for e in event.Electron:
        #baseline electrons have pT>7, eta<2.47
        if e.PT>ePT and abs(e.Eta)<eEta:
            electrons.append(af.tempvector(e.PT,e.Eta,e.Phi,0.0))
            electrons_charge.append(e.Charge)

    #loop over muons in event
    for m in event.Muon:
        #baseline electrons have pT>6, eta<2.6
        if m.PT>mPT and abs(m.Eta)<mEta:
            muons.append(af.tempvector(m.PT,m.Eta,m.Phi,0.0))
            muons_charge.append(m.Charge)

    #loop over photons in event
    for g in event.Photon:
        photons.append(af.tempvector(g.PT,g.Eta,g.Phi,0.0))
    
    # Isolation requirements: 
    # drops jets within DeltaR=0.2 of leptons, and leptons which have DeltaR<min(0.4,0.04+10/l.Pt)
    [jets, electrons, muons, electrons_charge, muons_charge] = af.compute_isolation(jets, electrons, muons, electrons_charge, muons_charge, 0.2, [0.4, 0.04, 10], False)
           
    #construct MET vector
    #this includes muons and all jets (and taus)
    MET = r.TLorentzVector()
    px = -1.0*sum(j.Px() for j in jets+bjets+taus+photons+electrons+muons)
    py = -1.0*sum(j.Py() for j in jets+bjets+taus+photons+electrons+muons)

    MET.SetXYZM(px,py,0.0,0.0)

    #fill the MET array with the nth event's MET result 
    METarray[n] = MET.Pt()
    #also fill "true" MET from Delphes
    MET1 = r.TLorentzVector()
    MET1.SetPtEtaPhiM(event.MissingET[0].MET,0.0,event.MissingET[0].Phi,0.0)
    muonsPt = r.TLorentzVector()
    muonsPt.SetXYZM(sum(m.Px() for m in muons),sum(m.Py() for m in muons),0.0,0.0)
    MET1 = MET1 - muonsPt
    #MET = MET1 # set to switch to Delphes MET - small difference in efficiencies
        
    # signal jets have pT>25 and |eta|<2.5 (assuming also for b jets)
    jets =  [ j for j in jets if j.Pt() > 25 and abs(j.Eta())<jetEta ]
    bjets = [ j for j in bjets if j.Pt() > bPT and abs(j.Eta())<bEta ]
    
    #create a list of tagged and untagged jets, and sort by pT
    alljets=sorted(jets+bjets,key=af.getPt,reverse=True)
    
    #create a list of e and mu leptons, and sort by pT
    leptons=sorted(electrons+muons,key=af.getPt,reverse=True)
    #created a list of e and mu charge and sort by pT of the associated leptons

    #calculate HT, the scalar sum of the four leading jets
    HT = sum(j.Pt() for j in alljets)

    #fill the HT array with the nth event's HT result 
    HTarray[n] = HT
 
    #calculate inclusive meff
    #scalar sum of jet pT for all jets with pT>50
    #plut MET
    meffincl = sum(j.Pt() for j in alljets if j.Pt() > 50)+MET.Pt()
    #deltaphiJMET = min( abs(j.DeltaPhi(MET)) for j in alljets if j.Pt() > 50)
            
    alldeltaphi = np.zeros(len(alljets))
    allmeff = np.zeros(len(alljets))

    for i in range(len(alljets)):
        j = alljets[i]
        alldeltaphi[i] = abs(j.DeltaPhi(MET))
        allmeff[i] = sum(jet.Pt() for jet in alljets[0:i+1])+MET.Pt()
    if len(alljets)>=1: aco = af.acoplanarity(alljets)

    #toplevel trigger: no leptons, at least 1 jet with pt>50, and MET > 250

#    if (len(leptons)==0 and len(alljets)>1 and alljets[0].Pt() > 50 and MET.Pt() > 250):
        
    if len(leptons) == 0 and MET.Pt()>250 and len(alljets)>1 and alljets[0].Pt() > 50:
    
        mindeltaphi = min( [abs(j.DeltaPhi(MET)) for j in alljets if j.Pt() > 50])
        mindeltaphi123 = min( [abs(j.DeltaPhi(MET)) for j in alljets[:min(3,len(alljets))]  if j.Pt() > 50 ])

        njets = min(3,len(alljets))

        if len(alljets)>1 and alljets[0].Pt()>250 and alljets[1].Pt()> 250 and abs(alljets[0].Eta()) < 0.8 and abs(alljets[1].Eta()) < 0.8 and MET.Pt()/np.sqrt(HT) > 14 and meffincl > 1200 and mindeltaphi123 > 0.8 and mindeltaphi > 0.4:
            SR2j1200+=1

        if len(alljets)>1 and alljets[0].Pt()>300 and alljets[1].Pt()> 300 and abs(alljets[0].Eta()) < 1.2 and abs(alljets[1].Eta()) < 1.2 and MET.Pt()/np.sqrt(HT) > 18 and meffincl > 1600 and mindeltaphi123> 0.8 and mindeltaphi > 0.4:
            SR2j1600+=1

        if len(alljets)>1 and alljets[0].Pt()>350 and alljets[1].Pt()> 350 and abs(alljets[0].Eta()) < 1.2 and abs(alljets[1].Eta()) < 1.2 and MET.Pt()/np.sqrt(HT) > 18 and meffincl > 2000 and mindeltaphi123> 0.8 and mindeltaphi > 0.4:
            SR2j2000+=1

        if len(alljets)>1 and alljets[0].Pt()>350 and alljets[1].Pt()> 350 and abs(alljets[0].Eta()) < 1.2 and abs(alljets[1].Eta()) < 1.2 and MET.Pt()/np.sqrt(HT) > 18 and meffincl > 2400 and mindeltaphi123> 0.8 and mindeltaphi > 0.4:
            SR2j2400+=1
            
        if len(alljets)>1 and alljets[0].Pt()>350 and alljets[1].Pt()> 350 and abs(alljets[0].Eta()) < 1.2 and abs(alljets[1].Eta()) < 1.2 and MET.Pt()/np.sqrt(HT) > 18 and meffincl > 2800 and mindeltaphi123> 0.8 and mindeltaphi > 0.4:
            SR2j2800+=1

        if len(alljets)>1 and alljets[0].Pt()>350 and alljets[1].Pt()> 350 and MET.Pt()/np.sqrt(HT) > 18 and meffincl > 3600 and mindeltaphi123> 0.8 and mindeltaphi > 0.4:
            SR2j3600+=1

        if len(alljets)>1 and alljets[0].Pt()>600 and alljets[1].Pt()> 50 and MET.Pt()/np.sqrt(HT) > 26 and meffincl > 2800 and mindeltaphi123> 0.4 and mindeltaphi > 0.2:
            SR2j2100+=1

        if len(alljets)>2 and alljets[0].Pt()>700 and alljets[1].Pt()> 50 and alljets[2].Pt()> 50 and MET.Pt()/np.sqrt(HT) > 16 and meffincl > 1300 and mindeltaphi123> 0.4 and mindeltaphi > 0.2:
            SR3j1300+=1

        if len(alljets)>3 and alljets[0].Pt()>200 and alljets[3].Pt()> 100 and min(abs(jet.Eta()) for jet in alljets[0:4])<1.2 and meffincl > 1000 and mindeltaphi123> 0.4 and mindeltaphi > 0.4 and MET.Pt()/allmeff[3] > 0.3 and aco > 0.04:
            SR4j1000+=1

        if len(alljets)>3 and alljets[0].Pt()>200 and alljets[3].Pt()> 100 and min(abs(jet.Eta()) for jet in alljets[0:4])<2.0 and meffincl > 1400 and mindeltaphi123> 0.4 and mindeltaphi > 0.4 and MET.Pt()/allmeff[3] > 0.25 and aco > 0.04:
            SR4j1400+=1

        if len(alljets)>3 and alljets[0].Pt()>200 and alljets[3].Pt()> 100 and min(abs(jet.Eta()) for jet in alljets[0:4])<2.0 and meffincl > 1800 and mindeltaphi123> 0.4 and mindeltaphi > 0.4 and MET.Pt()/allmeff[3] > 0.25 and aco > 0.04:
            SR4j1800+=1

        if len(alljets)>3 and alljets[0].Pt()>200 and alljets[3].Pt()> 100 and min(abs(jet.Eta()) for jet in alljets[0:4])<2.0 and meffincl > 2200 and mindeltaphi123> 0.4 and mindeltaphi > 0.4 and MET.Pt()/allmeff[3] > 0.25 and aco > 0.04:
            SR4j2200+=1

        if len(alljets)>3 and alljets[0].Pt()>200 and alljets[3].Pt()> 150 and min(abs(jet.Eta()) for jet in alljets[0:4])<2.0 and meffincl > 2600 and mindeltaphi123> 0.4 and mindeltaphi > 0.4 and MET.Pt()/allmeff[3] > 0.2 and aco > 0.04:
            SR4j2600+=1

        if len(alljets)>3 and alljets[0].Pt()>200 and alljets[3].Pt()> 150 and min(abs(jet.Eta()) for jet in alljets[0:4])<2.0 and meffincl > 3000 and mindeltaphi123> 0.4 and mindeltaphi > 0.4 and MET.Pt()/allmeff[3] > 0.2 and aco > 0.04:
            SR4j3000+=1

        if len(alljets)>4 and alljets[0].Pt()>700 and alljets[3].Pt()> 50 and alljets[4].Pt()> 50 and meffincl > 1700 and mindeltaphi123> 0.4 and mindeltaphi > 0.2 and MET.Pt()/allmeff[4] > 0.3:
            SR5j1700+=1

        if len(alljets)>4 and alljets[0].Pt()>200 and alljets[4].Pt()> 50 and meffincl > 1600 and mindeltaphi123> 0.4 and mindeltaphi > 0.2 and MET.Pt()/allmeff[4] > 0.15 and aco > 0.08:
            SR5j1600+=1

        if len(alljets)>4 and alljets[0].Pt()>200 and alljets[4].Pt()> 50 and meffincl > 2000 and mindeltaphi123> 0.4 and mindeltaphi > 0.4 and MET.Pt()/np.sqrt(HT)>15:
            SR5j2000+=1

        if len(alljets)>4 and alljets[0].Pt()>200 and alljets[4].Pt()> 50 and meffincl > 2600 and mindeltaphi123> 0.8 and mindeltaphi > 0.4 and MET.Pt()/np.sqrt(HT)>18:
            SR5j2000+=1

        if len(alljets)>5 and alljets[0].Pt()>200 and alljets[5].Pt()> 50 and min(abs(jet.Eta()) for jet in alljets[0:6])<2.0 and meffincl > 1200 and mindeltaphi123> 0.4 and mindeltaphi > 0.2 and MET.Pt()/allmeff[5] > 0.25:
            SR6j1200+=1

        if len(alljets)>5 and alljets[0].Pt()>200 and alljets[5].Pt()> 100 and min(abs(jet.Eta()) for jet in alljets[0:6])<2.0 and meffincl > 1800 and mindeltaphi123> 0.4 and mindeltaphi > 0.2 and MET.Pt()/allmeff[5] > 0.2 and aco > 0.04:
            SR6j1800+=1

        if len(alljets)>5 and alljets[0].Pt()>200 and alljets[5].Pt()> 100 and meffincl > 2200 and mindeltaphi123> 0.4 and mindeltaphi > 0.2 and MET.Pt()/allmeff[5] > 0.2 and aco > 0.08:
            SR6j2200+=1

        if len(alljets)>5 and alljets[0].Pt()>200 and alljets[5].Pt()> 100 and meffincl > 2600 and mindeltaphi123> 0.4 and mindeltaphi > 0.2 and MET.Pt()/allmeff[5] > 0.15 and aco > 0.08:
            SR6j2600+=1

        if len(fatjets10)>1 and fatjets10[0].Pt() > 200 and fatjets10[1].Pt() > 200 and abs(85-fatjets10[0].M() ) < 25 and abs(85-fatjets10[1].M() ) < 25 and mindeltaphi123> 0.6 and mindeltaphi > 0.4 and MET.Pt()/np.sqrt(HT) > 20 and meffincl > 1600:
            SR2jB1600+=1

        if len(fatjets10)>1 and fatjets10[0].Pt() > 200 and fatjets10[1].Pt() > 200 and abs(85-fatjets10[0].M() ) < 25 and abs(85-fatjets10[1].M() ) < 25 and mindeltaphi123> 0.6 and (len(alljets)<4 or min(alldeltaphi[3:]) > 0.4) and MET.Pt()/np.sqrt(HT) > 20 and meffincl > 2400:
            SR2jB2400+=1
        
#increment counter
    n = n+1
    if n%10000 == 0: print n

#end loop over entries

#print efficiencies for SRs
SR_names = ['SR2j1200','SR2j1600','SR2j2000','SR2j2400','SR2j2800','SR2j3600','SR2j2100','SR3j1300','SR4j1000','SR4j1400','SR4j1800','SR4j2200','SR4j2600','SR4j3000','SR5j1700','SR5j1600','SR5j2000','SR5j2600','SR6j1200','SR6j1800','SR6j2200','SR6j2600','SR2jB1600','SR2jB2400']
SR_efficiencies = np.around(1.0 * np.array([SR2j1200,SR2j1600,SR2j2000,SR2j2400,SR2j2800,SR2j3600,SR2j2100,SR3j1300,SR4j1000,SR4j1400,SR4j1800,SR4j2200,SR4j2600,SR4j3000,SR5j1700,SR5j1600,SR5j2000,SR5j2600,SR6j1200,SR6j1800,SR6j2200,SR6j2600,SR2jB1600,SR2jB2400]) / nEvents,decimals=7)
row_format =('{:<'+str(max(map(len,SR_names)+[11]))+'}') * len(SR_names)

print row_format.format(*SR_names)
print row_format.format(*SR_efficiencies)

if write_out:
    with open(outfile_name,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))


==> anc/CMS-16-033_allSRs.py <==
#!/usr/bin/env python
# USAGE: python  CMS-16-033_allSRs.py  file1.root   file2.root ... (results.dat) takes any number of root files as inputs, outputs to a .dat file if you want (otherwise only prints to screen)

import sys, os, random
#pyroot module
import ROOT as r
#from ROOT import *
import numpy as np  

#helper file with function definitions - also loads Delphes library
import analysis_functions as af

#create a chain of the Delphes tree
chain = r.TChain("Delphes")

write_out = False
outfile_name = 'results.dat'

#load the root event files - passed as argument - if multiple files they are chained together
if len(sys.argv)<2 : sys.exit('USAGE: python  script.py  <ROOT_FILE(s)>  (<eff_file.dat>). Runs the analysis on the root files specified, outputs efficiencies in eff_file.dat.')
for root_file in sys.argv[1:]:
    if root_file.endswith('.root'):
        if not os.path.exists(root_file):
            sys.exit('File '+root_file+' does not exist! Check again')
    
        print('Executing the analysis on '+root_file+'...')
        chain.Add(root_file)
    if root_file.endswith('.dat'): 
        write_out = True
        outfile_name = root_file

#get the total number of events in the chain
nEvents = chain.GetEntries()

print nEvents

#create arrays that are the length of the number of events in the chain
#to be filled with event data (MET, etc)
#these can be used to plot histograms after running through all events
#default value is -1, so can easily strip non-filled values later (assuming entries are all positive)
METarray = np.zeros(nEvents)-1
HTarray = np.zeros(nEvents)-1
mtarray = np.zeros(nEvents)-1

#create arrays that will encode whether an event passed some level of the trigger
#Default to 1 (no-pass)
#When performing a trigger-pass test in an event, set array entry to 0 if the trigger is passed
trigger_all  = np.zeros(nEvents)+1

# signal regions
[SR1, SR2, SR3, SR4, SR5, SR6, SR7, SR8, SR9, SR10, SR11, SR12, SR13, SR14, SR15, SR16, SR17, SR18, SR19, SR20, SR21, SR22, SR23, SR24, SR25, SR26, SR27, SR28, SR29, SR30, SR31, SR32, SR33, SR34, SR35, SR36, SR37, SR38, SR39, SR40, SR41, SR42, SR43, SR44, SR45, SR46, SR47, SR48, SR49, SR50, SR51, SR52, SR53, SR54, SR55, SR56, SR57, SR58, SR59, SR60, SR61, SR62, SR63, SR64, SR65, SR66, SR67, SR68, SR69, SR70, SR71, SR72, SR73, SR74, SR75, SR76, SR77, SR78, SR79, SR80, SR81, SR82, SR83, SR84, SR85, SR86, SR87, SR88, SR89, SR90, SR91, SR92, SR93, SR94, SR95, SR96, SR97, SR98, SR99, SR100, SR101, SR102, SR103, SR104, SR105, SR106, SR107, SR108, SR109, SR110, SR111, SR112, SR113, SR114, SR115, SR116, SR117, SR118, SR119, SR120, SR121, SR122, SR123, SR124, SR125, SR126, SR127, SR128, SR129, SR130, SR131, SR132, SR133, SR134, SR135, SR136, SR137, SR138, SR139, SR140, SR141, SR142, SR143, SR144, SR145, SR146, SR147, SR148, SR149, SR150, SR151, SR152, SR153, SR154, SR155, SR156, SR157, SR158, SR159, SR160, SR161, SR162, SR163, SR164, SR165, SR166, SR167, SR168, SR169, SR170, SR171, SR172, SR173, SR174] = list(np.zeros(174))

#define thresholds for baseline particle pT, eta
# not well defined in CMS note - keep loose to have good MET, signal objects refined later
jetPT = 10
jetEta = 2.4
ePT = 5
eEta = 2.5
mPT = 5
mEta = 2.4
gPT = 10
gEta = 2.47
tauPT = 10
tauEta = 2.5
BJET_flat = 0.6

#counter for current entry
n = 0
#loop over events in the tree
for event in chain:

    #define empty lists to be populated by particles in the event
    jets = []
    electrons = []
    electrons_charge = []
    muons = []
    muons_charge = []
    taus = []
    taus_charge = []
    bjets = []
    true_bjets = []
    bjets_eff = []
    jets_eff = []
    photons = []
    alljets5 = []

    #loop over jets in the event
    for j in event.Jet:
        if j.Eta < 5: alljets5.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))
        #if no b-tag or tau-tag, add temp vector to the list of jets
        if not (j.BTag & (1 << 0)) and j.TauTag == 0:
            if j.PT>jetPT: jets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) # and abs(j.Eta)<jetEta
        if not (j.BTag & (1 << 1)) and j.TauTag == 0:
            if j.PT>jetPT: jets_eff.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) # and abs(j.Eta)<jetEta
        #if b-tag but no tau-tag, add temp vector to the list of b-jets
        # note that btag is a multi-bit number because we can require multiple btagging algorithms
        # using bitwise operators to check correct btag slot
        if ((j.BTag & (1 << 0)) ) and j.TauTag == 0:
            if j.PT>jetPT : bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) #and abs(j.Eta)<jetEta
        # true b-tag: the j.BTag variable would be 10 or 11 (first digit is true bTag - so shift bit by one)
        if ((j.BTag & (1 << 1)) ) and j.TauTag == 0:
            if j.PT>jetPT : 
                true_bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) #and abs(j.Eta)<jetEta
        #if tau-tag but no b-tag, add temp vector to the list of taus
        if not (j.BTag & (1 << 0))  and j.TauTag == 1:
            if j.PT>tauPT and abs(j.Eta)<tauEta:
                taus.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))

    #loop over electrons in event
    for e in event.Electron:
        #baseline electrons have pT>7, eta<2.47
        if e.PT>ePT:
            electrons.append(af.tempvector(e.PT,e.Eta,e.Phi,0.0))

    #loop over muons in event
    for m in event.Muon:
        #baseline electrons have pT>6, eta<2.6
        if m.PT>mPT:
            muons.append(af.tempvector(m.PT,m.Eta,m.Phi,0.0))

    #loop over photons in event
    for g in event.Photon:
        photons.append(af.tempvector(g.PT,g.Eta,g.Phi,0.0))
        
    #construct MET vector
    #this includes muons and all jets (and taus)
    MET = r.TLorentzVector()
    px = -1.0*sum(j.Px() for j in jets+bjets+taus+photons+electrons+muons)
    py = -1.0*sum(j.Py() for j in jets+bjets+taus+photons+electrons+muons)

    MET.SetXYZM(px,py,0.0,0.0)
    #fill the MET array with the nth event's MET result 
    METarray[n] = MET.Pt()
    #also fill "true" MET from Delphes
    MET1 = r.TLorentzVector()
    MET1.SetPtEtaPhiM(event.MissingET[0].MET,0.0,event.MissingET[0].Phi,0.0)
    muonsPt = r.TLorentzVector()
    muonsPt.SetXYZM(sum(m.Px() for m in muons),sum(m.Py() for m in muons),0.0,0.0)
    MET1 = MET1 - muonsPt
    #MET = MET1 # set to switch to Delphes MET - usually small difference in efficiencies
    
    # Define signal objects
    electrons = [ e for e in electrons if e.Pt() > ePT and abs(e.Eta())<eEta ]
    muons = [ m for m in muons if m.Pt() > mPT and abs(m.Eta())<mEta ]
    jets =  [ j for j in jets if j.Pt() > 30 and abs(j.Eta())<jetEta ]
    bjets = [ j for j in bjets if j.Pt() > 30 and abs(j.Eta())<jetEta ]
    
    #create a list of tagged and untagged jets, and sort by pT
    alljets=sorted(jets+bjets,key=af.getPt,reverse=True)
    
    #create a list of e and mu leptons, and sort by pT
    leptons=sorted(electrons+muons,key=af.getPt,reverse=True)
    leptons_veto = [l for l in leptons if l.Pt()>10 ] + [l for l in leptons if af.mT(MET,l)<100] + [tau for tau in taus if (tau.Pt()>10 and af.mT(MET,tau)<100)]
    
    #calculate HT, the scalar sum jets
    HT = sum(j.Pt() for j in alljets)
    HTarray[n] = HT
    
    #compute HTmiss
    pxmiss = -1.0*sum(j.Px() for j in alljets5)
    pymiss = -1.0*sum(j.Py() for j in alljets5)
    HTmissVec = r.TLorentzVector()
    HTmissVec.SetXYZM(pxmiss,pymiss,0.0,0.0)
    HTmiss = HTmissVec.Pt()
    
    #deltaphi for trigger
    if len(alljets) >= 2: 
        deltaphiHTj12 = min(abs(HTmissVec.DeltaPhi(j)) for j in alljets[:2])
        if deltaphiHTj12 > 0.5: flag_deltaphi = True
    if len(alljets) >= 3:
        deltaphiHTj3 = abs(HTmissVec.DeltaPhi(alljets[2]))
        if deltaphiHTj3 > 0.3: flag_deltaphi = True
        else: flag_deltaphi = not True
    if len(alljets) >= 4:
        deltaphiHTj4 = abs(HTmissVec.DeltaPhi(alljets[3]))
        if deltaphiHTj4 > 0.3: flag_deltaphi = True
        else: flag_deltaphi = not True

    # common triggers
    if len(alljets) >= 2 and HT > 300 and HTmiss > 300 and len(leptons_veto) == 0 and deltaphiHTj12 > 0.5:
        trigger_all[n] = 0
    
    if trigger_all[n] == 0:
        Nj = len(alljets)
        Nb = len(bjets)
        if 300 <= HTmiss < 350 and 300 <= HT < 500 and Nj == 2 and flag_deltaphi and Nb == 0 : SR1 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and Nj == 2 and flag_deltaphi and Nb == 0 : SR2 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and Nj == 2 and flag_deltaphi and Nb == 0 : SR3 +=1
        if 350 <= HTmiss < 500 and 350 <= HT < 500 and Nj == 2 and flag_deltaphi and Nb == 0 : SR4 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and Nj == 2 and flag_deltaphi and Nb == 0 : SR5 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and Nj == 2 and flag_deltaphi and Nb == 0 : SR6 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and Nj == 2 and flag_deltaphi and Nb == 0 : SR7 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and Nj == 2 and flag_deltaphi and Nb == 0 : SR8 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and Nj == 2 and flag_deltaphi and Nb == 0 : SR9 +=1
        if HTmiss >= 750 and HT >= 1500 and Nj == 2 and flag_deltaphi and Nb == 0 : SR10 +=1
        if 300 <= HTmiss < 350 and 300 <= HT < 500 and Nj == 2 and flag_deltaphi and Nb == 1 : SR11 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and Nj == 2 and flag_deltaphi and Nb == 1 : SR12 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and Nj == 2 and flag_deltaphi and Nb == 1 : SR13 +=1
        if 350 <= HTmiss < 500 and 350 <= HT < 500 and Nj == 2 and flag_deltaphi and Nb == 1 : SR14 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and Nj == 2 and flag_deltaphi and Nb == 1 : SR15 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and Nj == 2 and flag_deltaphi and Nb == 1 : SR16 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and Nj == 2 and flag_deltaphi and Nb == 1 : SR17 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and Nj == 2 and flag_deltaphi and Nb == 1 : SR18 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and Nj == 2 and flag_deltaphi and Nb == 1 : SR19 +=1
        if HTmiss >= 750 and HT >= 1500 and Nj == 2 and flag_deltaphi and Nb == 1 : SR20 +=1
        if 300 <= HTmiss < 350 and 300 <= HT < 500 and Nj == 2 and flag_deltaphi and Nb == 2 : SR21 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and Nj == 2 and flag_deltaphi and Nb == 2 : SR22 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and Nj == 2 and flag_deltaphi and Nb == 2 : SR23 +=1
        if 350 <= HTmiss < 500 and 350 <= HT < 500 and Nj == 2 and flag_deltaphi and Nb == 2 : SR24 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and Nj == 2 and flag_deltaphi and Nb == 2 : SR25 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and Nj == 2 and flag_deltaphi and Nb == 2 : SR26 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and Nj == 2 and flag_deltaphi and Nb == 2 : SR27 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and Nj == 2 and flag_deltaphi and Nb == 2 : SR28 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and Nj == 2 and flag_deltaphi and Nb == 2 : SR29 +=1
        if HTmiss >= 750 and HT >= 1500 and Nj == 2 and flag_deltaphi and Nb == 2 : SR30 +=1
        if 300 <= HTmiss < 350 and 300 <= HT < 500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 0 : SR31 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 0 : SR32 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 0 : SR33 +=1
        if 350 <= HTmiss < 500 and 350 <= HT < 500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 0 : SR34 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 0 : SR35 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 0 : SR36 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 0 : SR37 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 0 : SR38 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 0 : SR39 +=1
        if HTmiss >= 750 and HT >= 1500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 0 : SR40 +=1
        if 300 <= HTmiss < 350 and 300 <= HT < 500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 1 : SR41 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 1 : SR42 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 1 : SR43 +=1
        if 350 <= HTmiss < 500 and 350 <= HT < 500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 1 : SR44 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 1 : SR45 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 1 : SR46 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 1 : SR47 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 1 : SR48 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 1 : SR49 +=1
        if HTmiss >= 750 and HT >= 1500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 1 : SR50 +=1
        if 300 <= HTmiss < 350 and 300 <= HT < 500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 2 : SR51 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 2 : SR52 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 2 : SR53 +=1
        if 350 <= HTmiss < 500 and 350 <= HT < 500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 2 : SR54 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 2 : SR55 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 2 : SR56 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 2 : SR57 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 2 : SR58 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 2 : SR59 +=1
        if HTmiss >= 750 and HT >= 1500 and 3 <= Nj <= 4 and flag_deltaphi and Nb == 2 : SR60 +=1
        if 300 <= HTmiss < 350 and 300 <= HT < 500 and 3 <= Nj <= 4 and flag_deltaphi and Nb >= 3 : SR61 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb >= 3 : SR62 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb >= 3 : SR63 +=1
        if 350 <= HTmiss < 500 and 350 <= HT < 500 and 3 <= Nj <= 4 and flag_deltaphi and Nb >= 3 : SR64 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb >= 3 : SR65 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb >= 3 : SR66 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb >= 3 : SR67 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 3 <= Nj <= 4 and flag_deltaphi and Nb >= 3 : SR68 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 3 <= Nj <= 4 and flag_deltaphi and Nb >= 3 : SR69 +=1
        if HTmiss >= 750 and HT >= 1500 and 3 <= Nj <= 4 and flag_deltaphi and Nb >= 3 : SR70 +=1
        if 300 <= HTmiss < 350 and 300 <= HT < 500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 0 : SR71 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 0 : SR72 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 0 : SR73 +=1
        if 350 <= HTmiss < 500 and 350 <= HT < 500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 0 : SR74 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 0 : SR75 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 0 : SR76 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 0 : SR77 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 0 : SR78 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 0 : SR79 +=1
        if HTmiss >= 750 and HT >= 1500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 0 : SR80 +=1
        if 300 <= HTmiss < 350 and 300 <= HT < 500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 1 : SR81 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 1 : SR82 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 1 : SR83 +=1
        if 350 <= HTmiss < 500 and 350 <= HT < 500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 1 : SR84 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 1 : SR85 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 1 : SR86 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 1 : SR87 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 1 : SR88 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 1 : SR89 +=1
        if HTmiss >= 750 and HT >= 1500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 1 : SR90 +=1
        if 300 <= HTmiss < 350 and 300 <= HT < 500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 2 : SR91 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 2 : SR92 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 2 : SR93 +=1
        if 350 <= HTmiss < 500 and 350 <= HT < 500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 2 : SR94 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 2 : SR95 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 2 : SR96 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 2 : SR97 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 2 : SR98 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 2 : SR99 +=1
        if HTmiss >= 750 and HT >= 1500 and 5 <= Nj <= 6 and flag_deltaphi and Nb == 2 : SR100 +=1
        if 300 <= HTmiss < 350 and 300 <= HT < 500 and 5 <= Nj <= 6 and flag_deltaphi and Nb >= 3 : SR101 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb >= 3 : SR102 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb >= 3 : SR103 +=1
        if 350 <= HTmiss < 500 and 350 <= HT < 500 and 5 <= Nj <= 6 and flag_deltaphi and Nb >= 3 : SR104 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb >= 3 : SR105 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb >= 3 : SR106 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb >= 3 : SR107 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 5 <= Nj <= 6 and flag_deltaphi and Nb >= 3 : SR108 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 5 <= Nj <= 6 and flag_deltaphi and Nb >= 3 : SR109 +=1
        if HTmiss >= 750 and HT >= 1500 and 5 <= Nj <= 6 and flag_deltaphi and Nb >= 3 : SR110 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 0 : SR111 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 0 : SR112 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 0 : SR113 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 0 : SR114 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 0 : SR115 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 0 : SR116 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 0 : SR117 +=1
        if HTmiss >= 750 and HT >= 1500 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 0 : SR118 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 1 : SR119 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 1 : SR120 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 1 : SR121 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 1 : SR122 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 1 : SR123 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 1 : SR124 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 1 : SR125 +=1
        if HTmiss >= 750 and HT >= 1500 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 1 : SR126 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 2 : SR127 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 2 : SR128 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 2 : SR129 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 2 : SR130 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 2 : SR131 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 2 : SR132 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 2 : SR133 +=1
        if HTmiss >= 750 and HT >= 1500 and 7 <= Nj <= 8 and flag_deltaphi and Nb == 2 : SR134 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb >= 3 : SR135 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb >= 3 : SR136 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb >= 3 : SR137 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb >= 3 : SR138 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb >= 3 : SR139 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and 7 <= Nj <= 8 and flag_deltaphi and Nb >= 3 : SR140 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and 7 <= Nj <= 8 and flag_deltaphi and Nb >= 3 : SR141 +=1
        if HTmiss >= 750 and HT >= 1500 and 7 <= Nj <= 8 and flag_deltaphi and Nb >= 3 : SR142 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb == 0 : SR143 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb == 0 : SR144 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb == 0 : SR145 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb == 0 : SR146 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb == 0 : SR147 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb == 0 : SR148 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and Nj >= 9 and flag_deltaphi and Nb == 0 : SR149 +=1
        if HTmiss >= 750 and HT >= 1500 and Nj >= 9 and flag_deltaphi and Nb == 0 : SR150 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb == 1 : SR151 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb == 1 : SR152 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb == 1 : SR153 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb == 1 : SR154 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb == 1 : SR155 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb == 1 : SR156 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and Nj >= 9 and flag_deltaphi and Nb == 1 : SR157 +=1
        if HTmiss >= 750 and HT >= 1500 and Nj >= 9 and flag_deltaphi and Nb == 1 : SR158 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb == 2 : SR159 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb == 2 : SR160 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb == 2 : SR161 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb == 2 : SR162 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb == 2 : SR163 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb == 2 : SR164 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and Nj >= 9 and flag_deltaphi and Nb == 2 : SR165 +=1
        if HTmiss >= 750 and HT >= 1500 and Nj >= 9 and flag_deltaphi and Nb == 2 : SR166 +=1
        if 300 <= HTmiss < 350 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb >= 3 : SR167 +=1
        if 300 <= HTmiss < 350 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb >= 3 : SR168 +=1
        if 350 <= HTmiss < 500 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb >= 3 : SR169 +=1
        if 350 <= HTmiss < 500 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb >= 3 : SR170 +=1
        if 500 <= HTmiss < 750 and 500 <= HT < 1000 and Nj >= 9 and flag_deltaphi and Nb >= 3 : SR171 +=1
        if 500 <= HTmiss < 750 and HT >= 1000 and Nj >= 9 and flag_deltaphi and Nb >= 3 : SR172 +=1
        if HTmiss >= 750 and 750 <= HT < 1500 and Nj >= 9 and flag_deltaphi and Nb >= 3 : SR173 +=1
        if HTmiss >= 750 and HT >= 1500 and Nj >= 9 and flag_deltaphi and Nb >= 3 : SR174 +=1
     

#increment counter
    n = n+1
    if n%10000 == 0: print n

#end loop over entries

#print efficiencies for each SRs
SR_names = ['SR1', 'SR2', 'SR3', 'SR4', 'SR5', 'SR6', 'SR7', 'SR8', 'SR9', 'SR10', 'SR11', 'SR12', 'SR13', 'SR14', 'SR15', 'SR16', 'SR17', 'SR18', 'SR19', 'SR20', 'SR21', 'SR22', 'SR23', 'SR24', 'SR25', 'SR26', 'SR27', 'SR28', 'SR29', 'SR30', 'SR31', 'SR32', 'SR33', 'SR34', 'SR35', 'SR36', 'SR37', 'SR38', 'SR39', 'SR40', 'SR41', 'SR42', 'SR43', 'SR44', 'SR45', 'SR46', 'SR47', 'SR48', 'SR49', 'SR50', 'SR51', 'SR52', 'SR53', 'SR54', 'SR55', 'SR56', 'SR57', 'SR58', 'SR59', 'SR60', 'SR61', 'SR62', 'SR63', 'SR64', 'SR65', 'SR66', 'SR67', 'SR68', 'SR69', 'SR70', 'SR71', 'SR72', 'SR73', 'SR74', 'SR75', 'SR76', 'SR77', 'SR78', 'SR79', 'SR80', 'SR81', 'SR82', 'SR83', 'SR84', 'SR85', 'SR86', 'SR87', 'SR88', 'SR89', 'SR90', 'SR91', 'SR92', 'SR93', 'SR94', 'SR95', 'SR96', 'SR97', 'SR98', 'SR99', 'SR100', 'SR101', 'SR102', 'SR103', 'SR104', 'SR105', 'SR106', 'SR107', 'SR108', 'SR109', 'SR110', 'SR111', 'SR112', 'SR113', 'SR114', 'SR115', 'SR116', 'SR117', 'SR118', 'SR119', 'SR120', 'SR121', 'SR122', 'SR123', 'SR124', 'SR125', 'SR126', 'SR127', 'SR128', 'SR129', 'SR130', 'SR131', 'SR132', 'SR133', 'SR134', 'SR135', 'SR136', 'SR137', 'SR138', 'SR139', 'SR140', 'SR141', 'SR142', 'SR143', 'SR144', 'SR145', 'SR146', 'SR147', 'SR148', 'SR149', 'SR150', 'SR151', 'SR152', 'SR153', 'SR154', 'SR155', 'SR156', 'SR157', 'SR158', 'SR159', 'SR160', 'SR161', 'SR162', 'SR163', 'SR164', 'SR165', 'SR166', 'SR167', 'SR168', 'SR169', 'SR170', 'SR171', 'SR172', 'SR173', 'SR174']
SR_efficiencies = np.around(1.0 * np.array([SR1, SR2, SR3, SR4, SR5, SR6, SR7, SR8, SR9, SR10, SR11, SR12, SR13, SR14, SR15, SR16, SR17, SR18, SR19, SR20, SR21, SR22, SR23, SR24, SR25, SR26, SR27, SR28, SR29, SR30, SR31, SR32, SR33, SR34, SR35, SR36, SR37, SR38, SR39, SR40, SR41, SR42, SR43, SR44, SR45, SR46, SR47, SR48, SR49, SR50, SR51, SR52, SR53, SR54, SR55, SR56, SR57, SR58, SR59, SR60, SR61, SR62, SR63, SR64, SR65, SR66, SR67, SR68, SR69, SR70, SR71, SR72, SR73, SR74, SR75, SR76, SR77, SR78, SR79, SR80, SR81, SR82, SR83, SR84, SR85, SR86, SR87, SR88, SR89, SR90, SR91, SR92, SR93, SR94, SR95, SR96, SR97, SR98, SR99, SR100, SR101, SR102, SR103, SR104, SR105, SR106, SR107, SR108, SR109, SR110, SR111, SR112, SR113, SR114, SR115, SR116, SR117, SR118, SR119, SR120, SR121, SR122, SR123, SR124, SR125, SR126, SR127, SR128, SR129, SR130, SR131, SR132, SR133, SR134, SR135, SR136, SR137, SR138, SR139, SR140, SR141, SR142, SR143, SR144, SR145, SR146, SR147, SR148, SR149, SR150, SR151, SR152, SR153, SR154, SR155, SR156, SR157, SR158, SR159, SR160, SR161, SR162, SR163, SR164, SR165, SR166, SR167, SR168, SR169, SR170, SR171, SR172, SR173, SR174]) / nEvents,decimals=7)
row_format =('{:<'+str(max(map(len,SR_names)+[11]))+'}') * len(SR_names)


print row_format.format(*SR_names)
print row_format.format(*SR_efficiencies)

if write_out:
    with open(outfile_name,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))


==> anc/CMS-16-036_allSRs.py <==
#!/usr/bin/env python
# USAGE: python  CMS-16-036_allSRs.py  file1.root   file2.root ... (results.dat) takes any number of root files as inputs, outputs to a .dat file if you want (otherwise only prints to screen)

import sys, os, copy
#pyroot module
import ROOT as r
#from ROOT import *
# numpy, scipy module
import numpy as np  
import random
random.seed(1)

#helper file with function definitions - also loads Delphes library
import analysis_functions as af

#create a chain of the Delphes tree
chain = r.TChain("Delphes")

write_out = False
outfile_name = 'results.dat'
#load the root event files - passed as argument - if multiple files they are chained together
if len(sys.argv)<2 : sys.exit('USAGE: python script.py ROOT_FILE(s). Runs the analysis on the root files specified.')
for root_file in sys.argv[1:]:
    if root_file.endswith('.root'):
        if not os.path.exists(root_file):
            sys.exit('File '+root_file+' does not exist! Check again')
    
        print('Executing the analysis on '+root_file+'...')
        chain.Add(root_file)
    if root_file.endswith('.dat'): 
        write_out = True
        outfile_name = root_file


#get the total number of events in the chain
nEvents = chain.GetEntries()
print nEvents

#create arrays that are the length of the number of events in the chain
#to be filled with event data (MET, etc)
#these can be used to plot histograms after running through all events
#default value is -1, so can easily strip non-filled values later (assuming entries are all positive)
METarray = np.zeros(nEvents)-1
HTarray = np.zeros(nEvents)-1
mtarray = np.zeros(nEvents)-1
Njarray = np.zeros(nEvents)-1
Nbarray = np.zeros(nEvents)-1
mt2array = np.zeros(nEvents)-1



#####################################################################
# define SRs
SRHT=[]
    ######Index 1 : MONOj/range of HT in multij - Index 2 : Range NJ/NB. The content in the array determines NJ/NB boundaries : in a < in < b form : entries are lower and upper bound with < sign.
SRNJNB=[]
for ii in range(6):
    SRNJNB.append([])
    
SRMT2=[]
for i in range(6):
    SRMT2.append([])
    
for j in range(2):
    SRMT2[0].append([])
for j in range(7):
    SRMT2[1].append([])
for i in range(4):
    for j in range(11):
        SRMT2[i+2].append([])


######MONOj Range of NJ/NB
SRHT.append([0,99999])
    
    # the first two numbers determine the NJ range, while the other two determine the NB range.
    #   NJ=1, NB=0 block
SRNJNB[0].append([0,2,-1,1])
    #   only for Nj=1, these limits are for pT.
SRMT2[0][0].append([250,350])
SRMT2[0][0].append([350,450])
SRMT2[0][0].append([450,575])
SRMT2[0][0].append([575,700])
SRMT2[0][0].append([700,1000])
SRMT2[0][0].append([1000,1200])
SRMT2[0][0].append([1200,99999])
    
    
    #   NJ=1, NB=1 block
SRNJNB[0].append([0,2,0,99999])

SRMT2[0][1].append([250,350])
SRMT2[0][1].append([350,450])
SRMT2[0][1].append([450,575])
SRMT2[0][1].append([575,700])
SRMT2[0][1].append([700,99999])
    
    
    
    ######HTverylow
SRHT.append([250,450])
    
    #   NJ=2-3, NB=0 block
SRNJNB[1].append([1,4,-1,1])
    #   For NJ>1, limits in SRMT2 are for MT2 variable.
SRMT2[1][0].append([200,300])
SRMT2[1][0].append([300,400])
SRMT2[1][0].append([400,99999])
    
    
    
    #   NJ=2-3, NB=1 block
SRNJNB[1].append([1,4,0,2])
    
SRMT2[1][1].append([200,300])
SRMT2[1][1].append([300,400])
SRMT2[1][1].append([400,99999])
    
    
    
    #   NJ=2-3, NB=2 block
SRNJNB[1].append([1,4,1,3])
    
SRMT2[1][2].append([200,300])
SRMT2[1][2].append([300,400])
SRMT2[1][2].append([400,99999])
    
    
    
    #   NJ>3, NB=0 block
SRNJNB[1].append([3,99999,-1,1])
    
SRMT2[1][3].append([200,300])
SRMT2[1][3].append([300,400])
SRMT2[1][3].append([400,99999])
    
    
    
    #   NJ>3, NB=1 block
SRNJNB[1].append([3,99999,0,2])
    
SRMT2[1][4].append([200,300])
SRMT2[1][4].append([300,400])
SRMT2[1][4].append([400,99999])
    
    
    
    #   NJ>3, NB=2 block
SRNJNB[1].append([3,99999,1,3])
    
SRMT2[1][5].append([200,300])
SRMT2[1][5].append([300,400])
SRMT2[1][5].append([400,99999])
    
    
    
    
    #   NJ>1, NB>2 block
SRNJNB[1].append([1,99999,2,99999])
    
SRMT2[1][6].append([200,300])
SRMT2[1][6].append([300,400])
SRMT2[1][6].append([400,99999])
    
    
    
    
    
    ######HTlow
SRHT.append([450,575])

    #   NJ=2-3, NB=0 block
SRNJNB[2].append([1,4,-1,1])
    
SRMT2[2][0].append([200,300])
SRMT2[2][0].append([300,400])
SRMT2[2][0].append([400,500])
SRMT2[2][0].append([500,99999])
    
    
    #   NJ=2-3, NB=1 block
SRNJNB[2].append([1,4,0,2])
    
SRMT2[2][1].append([200,300])
SRMT2[2][1].append([300,400])
SRMT2[2][1].append([400,500])
SRMT2[2][1].append([500,99999])
    
    
    #   NJ=2-3, NB=2 block
SRNJNB[2].append([1,4,1,3])
    
SRMT2[2][2].append([200,300])
SRMT2[2][2].append([300,400])
SRMT2[2][2].append([400,500])
SRMT2[2][2].append([500,99999])
    
    
    #   NJ=4-6, NB=0 block
SRNJNB[2].append([3,7,-1,1])
    
SRMT2[2][3].append([200,300])
SRMT2[2][3].append([300,400])
SRMT2[2][3].append([400,500])
SRMT2[2][3].append([500,99999])
    
    
    #   NJ=4-6, NB=1 block
SRNJNB[2].append([3,7,0,2])
    
SRMT2[2][4].append([200,300])
SRMT2[2][4].append([300,400])
SRMT2[2][4].append([400,500])
SRMT2[2][4].append([500,99999])
    
    
    #   NJ=4-6, NB=2 block
SRNJNB[2].append([3,7,1,3])
    
SRMT2[2][5].append([200,300])
SRMT2[2][5].append([300,400])
SRMT2[2][5].append([400,500])
SRMT2[2][5].append([500,99999])
    
    
    
    #   NJ>6, NB=0 block
SRNJNB[2].append([6,99999,-1,1])
    
SRMT2[2][6].append([200,300])
SRMT2[2][6].append([300,400])
SRMT2[2][6].append([400,99999])
    
    
    
    #   NJ>6, NB=1 block
SRNJNB[2].append([6,99999,0,2])
    
SRMT2[2][7].append([200,300])
SRMT2[2][7].append([300,400])
SRMT2[2][7].append([400,99999])
    
    
    
    #   NJ>6, NB=2 block
SRNJNB[2].append([6,99999,1,3])
    
SRMT2[2][8].append([200,300])
SRMT2[2][8].append([300,400])
SRMT2[2][8].append([400,99999])
    
    
    
    #   NJ=2-6, NB>2 block
SRNJNB[2].append([1,7,2,99999])
    
SRMT2[2][9].append([200,300])
SRMT2[2][9].append([300,400])
SRMT2[2][9].append([400,500])
SRMT2[2][9].append([500,99999])
    
    
    #   NJ>6, NB>2 block
SRNJNB[2].append([6,99999,2,99999])
    
SRMT2[2][10].append([200,300])
SRMT2[2][10].append([300,400])
SRMT2[2][10].append([400,99999])
    
    
    ######HTmedium
SRHT.append([575,1000])
    
    #   NJ=2-3, NB=0 block
SRNJNB[3].append([1,4,-1,1])
    
SRMT2[3][0].append([200,300])
SRMT2[3][0].append([300,400])
SRMT2[3][0].append([400,600])
SRMT2[3][0].append([600,800])
SRMT2[3][0].append([800,99999])
    
    
    #   NJ=2-3, NB=1 block
SRNJNB[3].append([1,4,0,2])
    
SRMT2[3][1].append([200,300])
SRMT2[3][1].append([300,400])
SRMT2[3][1].append([400,600])
SRMT2[3][1].append([600,800])
SRMT2[3][1].append([800,99999])
    
    
    #   NJ=2-3, NB=2 block
SRNJNB[3].append([1,4,1,3])
    
SRMT2[3][2].append([200,300])
SRMT2[3][2].append([300,400])
SRMT2[3][2].append([400,600])
SRMT2[3][2].append([600,800])
SRMT2[3][2].append([800,99999])
    
    
    #   NJ=4-6, NB=0 block
SRNJNB[3].append([3,7,-1,1])
    
SRMT2[3][3].append([200,300])
SRMT2[3][3].append([300,400])
SRMT2[3][3].append([400,600])
SRMT2[3][3].append([600,800])
SRMT2[3][3].append([800,99999])
    
    
    #   NJ=4-6, NB=1 block
SRNJNB[3].append([3,7,0,2])
    
SRMT2[3][4].append([200,300])
SRMT2[3][4].append([300,400])
SRMT2[3][4].append([400,600])
SRMT2[3][4].append([600,800])
SRMT2[3][4].append([800,99999])
    
    
    #   NJ=4-6, NB=2 block
SRNJNB[3].append([3,7,1,3])
    
SRMT2[3][5].append([200,300])
SRMT2[3][5].append([300,400])
SRMT2[3][5].append([400,600])
SRMT2[3][5].append([600,800])
SRMT2[3][5].append([800,99999])
    
    
    #   NJ>6, NB=0 block
SRNJNB[3].append([6,99999,-1,1])
    
SRMT2[3][6].append([200,300])
SRMT2[3][6].append([300,400])
SRMT2[3][6].append([400,600])
SRMT2[3][6].append([600,800])
SRMT2[3][6].append([800,99999])
    
    
    #   NJ>6, NB=1 block
SRNJNB[3].append([6,99999,0,2])
    
SRMT2[3][7].append([200,300])
SRMT2[3][7].append([300,400])
SRMT2[3][7].append([400,600])
SRMT2[3][7].append([600,99999])
    
    
    #   NJ>6, NB=2 block
SRNJNB[3].append([6,99999,1,3])
    
SRMT2[3][8].append([200,300])
SRMT2[3][8].append([300,400])
SRMT2[3][8].append([400,600])
SRMT2[3][8].append([600,99999])
    
    
    #   NJ=2-6, NB>2 block
SRNJNB[3].append([1,7,2,99999])
    
SRMT2[3][9].append([200,300])
SRMT2[3][9].append([300,400])
SRMT2[3][9].append([400,600])
SRMT2[3][9].append([600,99999])
    
    
    #   NJ>6, NB>2 block
SRNJNB[3].append([6,99999,2,99999])
    
SRMT2[3][10].append([200,300])
SRMT2[3][10].append([300,400])
SRMT2[3][10].append([400,600])
SRMT2[3][10].append([600,99999])
    
    
    
    ######HThigh
SRHT.append([1000,1500])
    
    
    #   NJ=2-3, NB=0 block
SRNJNB[4].append([1,4,-1,1])
    
SRMT2[4][0].append([200,400])
SRMT2[4][0].append([400,600])
SRMT2[4][0].append([600,800])
SRMT2[4][0].append([800,1000])
SRMT2[4][0].append([1000,1200])
SRMT2[4][0].append([1200,99999])
    
    
    #   NJ=2-3, NB=1 block
SRNJNB[4].append([1,4,0,2])
    
SRMT2[4][1].append([200,400])
SRMT2[4][1].append([400,600])
SRMT2[4][1].append([600,800])
SRMT2[4][1].append([800,1000])
SRMT2[4][1].append([1000,1200])
SRMT2[4][1].append([1200,99999])
    
    
    #   NJ=2-3, NB=2 block
SRNJNB[4].append([1,4,1,3])
    
SRMT2[4][2].append([200,400])
SRMT2[4][2].append([400,600])
SRMT2[4][2].append([600,800])
SRMT2[4][2].append([800,1000])
SRMT2[4][2].append([1000,99999])
    
    
    
    #   NJ=4-6, NB=0 block
SRNJNB[4].append([3,7,-1,1])
    
SRMT2[4][3].append([200,400])
SRMT2[4][3].append([400,600])
SRMT2[4][3].append([600,800])
SRMT2[4][3].append([800,1000])
SRMT2[4][3].append([1000,1200])
SRMT2[4][3].append([1200,99999])
    
    
    
    #   NJ=4-6, NB=1 block
SRNJNB[4].append([3,7,0,2])
    
SRMT2[4][4].append([200,400])
SRMT2[4][4].append([400,600])
SRMT2[4][4].append([600,800])
SRMT2[4][4].append([800,1000])
SRMT2[4][4].append([1000,1200])
SRMT2[4][4].append([1200,99999])
    
    
    #   NJ=4-6, NB=2 block
SRNJNB[4].append([3,7,1,3])
    
SRMT2[4][5].append([200,400])
SRMT2[4][5].append([400,600])
SRMT2[4][5].append([600,800])
SRMT2[4][5].append([800,1000])
SRMT2[4][5].append([1000,99999])
    
    
    #   NJ>6, NB=0 block
SRNJNB[4].append([6,99999,-1,1])
    
SRMT2[4][6].append([200,400])
SRMT2[4][6].append([400,600])
SRMT2[4][6].append([600,800])
SRMT2[4][6].append([800,1000])
SRMT2[4][6].append([1000,99999])
    
    
    
    #   NJ>6, NB=1 block
SRNJNB[4].append([6,99999,0,2])
    
SRMT2[4][7].append([200,400])
SRMT2[4][7].append([400,600])
SRMT2[4][7].append([600,800])
SRMT2[4][7].append([800,99999])
    
    
    #   NJ>6, NB=2 block
SRNJNB[4].append([6,99999,1,3])
    
SRMT2[4][8].append([200,400])
SRMT2[4][8].append([400,600])
SRMT2[4][8].append([600,800])
SRMT2[4][8].append([800,99999])
    
    
    #   NJ=2-6, NB>3 block
SRNJNB[4].append([1,7,2,99999])
    
SRMT2[4][9].append([200,400])
SRMT2[4][9].append([400,600])
SRMT2[4][9].append([600,99999])
    
    
    
    #   NJ>6, NB>3 block
SRNJNB[4].append([6,99999,2,99999])
    
SRMT2[4][10].append([200,400])
SRMT2[4][10].append([400,600])
SRMT2[4][10].append([600,99999])
    
    
    ######HTextreme
SRHT.append([1500,99999])
    
    
    #   NJ=2-3, NB=0 block
SRNJNB[5].append([1,4,-1,1])
    
SRMT2[5][0].append([400,600])
SRMT2[5][0].append([600,800])
SRMT2[5][0].append([800,1000])
SRMT2[5][0].append([1000,1400])
SRMT2[5][0].append([1400,99999])
    
    
    #   NJ=2-3, NB=0 block
SRNJNB[5].append([1,4,0,2])
    
SRMT2[5][1].append([400,600])
SRMT2[5][1].append([600,800])
SRMT2[5][1].append([800,1000])
SRMT2[5][1].append([1000,99999])
    
    
    #   NJ=2-3, NB=2 block
SRNJNB[5].append([1,4,1,3])
    
SRMT2[5][2].append([400,99999])
    
    
    
    #   NJ=4-6, NB=0 block
SRNJNB[5].append([3,7,-1,1])
    
SRMT2[5][3].append([400,600])
SRMT2[5][3].append([600,800])
SRMT2[5][3].append([800,1000])
SRMT2[5][3].append([1000,1400])
SRMT2[5][3].append([1400,99999])
    
    
    #   NJ=4-6, NB=1 block
SRNJNB[5].append([3,7,0,2])
    
SRMT2[5][4].append([400,600])
SRMT2[5][4].append([600,800])
SRMT2[5][4].append([800,1000])
SRMT2[5][4].append([1000,1400])
SRMT2[5][4].append([1400,99999])
    
    
    #   NJ=4-6, NB=2 block
SRNJNB[5].append([3,7,1,3])
    
SRMT2[5][5].append([400,600])
SRMT2[5][5].append([600,800])
SRMT2[5][5].append([800,99999])
    
    
    #   NJ>6, NB=0 block
SRNJNB[5].append([6,99999,-1,1])
    
SRMT2[5][6].append([400,600])
SRMT2[5][6].append([600,800])
SRMT2[5][6].append([800,1000])
SRMT2[5][6].append([1000,99999])
    
    
    
    #   NJ>6, NB=1 block
SRNJNB[5].append([6,99999,0,2])
    
SRMT2[5][7].append([400,600])
SRMT2[5][7].append([600,800])
SRMT2[5][7].append([800,99999])
    
    
    #   NJ>6, NB=2 block
SRNJNB[5].append([6,99999,1,3])
    
SRMT2[5][8].append([400,600])
SRMT2[5][8].append([600,800])
SRMT2[5][8].append([800,99999])
    
    
    #   NJ=2-6, NB>2 block
SRNJNB[5].append([1,7,2,99999])
    
SRMT2[5][9].append([400,600])
SRMT2[5][9].append([600,99999])
    
    
    #   NJ>6, NB>2 block
SRNJNB[5].append([6,99999,2,99999])
    
SRMT2[5][10].append([400,99999])
    

#####################################################################
#assigning number to all the SRs defined above.
SRnum=[]
for hti in range(6):
    SRnum.append([])
    for njnb in range(len(SRNJNB[hti])):
        SRnum[hti].append([])
        for bini in range(len(SRMT2[hti][njnb])):
            SRnum[hti][njnb].append(0)
    
#####################################################################
#define thresholds for baseline particle pT, eta
jetPT = 30
jetEta=2.4
jetEta47=4.7
bjetPT=20
bjetEta=2.4
HTEta=2.4
ePT = 5
eEta = 2.4
mPT = 5
mEta = 2.4
#mtuse=0
#Wjets=0




#counter for current entry
n=-1
ninit=0
npresel=0
npreselpre=0
nxx=0
MT2counter=[]
mt2vec=[]
metvec=[]
HTvec=[]
Njvec=[]
Nbvec=[]

#loop over events in the tree
for event in chain:
    
    #increment counter
    n = n+1
    if n%10000 == 0: print n    # Assuming we generate 10000 MC events, this line tells us when we have gone over all the events

    #define empty lists to be populated by particles in the event. Charged PF : Assumed tau
    electrons = []
    electrons_charge = []
    muons = []
    muons_charge = []
    bjets = []
    charged_pf = []
    photons = []
    alljets=[]
    alljets47=[]
    objects=[]
    
    
    
    
    
    #loop over electrons in event
    for e in event.Electron:
        if e.PT>ePT and abs(e.Eta)<eEta:
            electrons.append(af.tempvector(e.PT,e.Eta,e.Phi,0.0))
            electrons_charge.append(e.Charge)

    #loop over muons in event
    for m in event.Muon:
        if m.PT>mPT and abs(m.Eta)<mEta:
            muons.append(af.tempvector(m.PT,m.Eta,m.Phi,0.0))
            muons_charge.append(m.Charge)


    #loop over jets in the event
    for j in event.Jet:
        if(j.PT>jetPT and abs(j.Eta)<jetEta and j.TauTag==0):
            alljets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))
        if(j.PT>jetPT and abs(j.Eta)<jetEta47 and j.TauTag==0):
            alljets47.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))
        if(j.PT>bjetPT and abs(j.Eta)<bjetEta and  (j.BTag & (1<<0))):
            bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))
        if(j.PT>10 and abs(j.Eta)<jetEta and j.TauTag!= 0 ):#j.Charge!=0
            charged_pf.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))
    
    #loop over photons in event
    for g in event.Photon:
        photons.append(af.tempvector(g.PT,g.Eta,g.Phi,0.0))

# Isolation requirements:
# drops jets within DeltaR=0.2 of leptons, and leptons which have DeltaR<min(0.2,0.05+10/l.Pt)
    [alljets, electrons, muons, electrons_charge, muons_charge] = af.compute_isolation(alljets, electrons, muons, electrons_charge, muons_charge, 0.2, [0.2, 0.05, 10], False)
    [alljets47, electrons, muons, electrons_charge, muons_charge] = af.compute_isolation(alljets47, electrons, muons, electrons_charge, muons_charge, 0.2, [0.2, 0.05, 10], False)
    [charged_pf, electrons, muons, electrons_charge, muons_charge] = af.compute_isolation(charged_pf, electrons, muons, electrons_charge, muons_charge, 0.2, [0.2, 0.05, 10], False)

    #also fill "true" MET from Delphes    
    MET = r.TLorentzVector()
    MET.SetPtEtaPhiM(event.MissingET[0].MET,0.0,event.MissingET[0].Phi,0.0)
    muonsPt = r.TLorentzVector()
    muonsPt.SetXYZM(sum(m.Px() for m in muons),sum(m.Py() for m in muons),0.0,0.0)
    MET = MET - muonsPt

    pxMiss=MET.Px()
    pyMiss=MET.Py()

        
    #create a list of tagged and untagged jets, and sort by pT
    alljets=sorted(alljets,key=af.getPt,reverse=True)
    alljets47=sorted(alljets47,key=af.getPt,reverse=True)

    #sort bjets by pT
    bjets=sorted(bjets,key=af.getPt,reverse=True)

    #sort charged_pfs by pT
    charged_pf=sorted(charged_pf,key=af.getPt,reverse=True)
    
    #create a list of e, mu and tau leptons, and sort by pT
    leptons=sorted(electrons+muons,key=af.getPt,reverse=True)

    #calculate HT, the scalar sum of the four leading jets : this is negative of HTmissing
    HT = np.sum(j.Pt() for j in alljets)

    HTx = np.sum(-j.Px() for j in alljets)
    HTy = np.sum(-j.Py() for j in alljets)
    HTmiss=np.sqrt(HTx**2 + HTy**2)

    objects=sorted(alljets+muons+electrons,key=af.getPt,reverse=True)

#calculating mT to throw W away

    #highest pT jet is taken
#    for jj in alljets:
#        if (af.mT(jj,MET)<100):#jj.Charge!=0 and
#            print 'MT calculated', af.mT(jj,MET)
#            Wjets+=1
#



# calculate mt2

    r.asymm_mt2_lester_bisect.disableCopyrightMessage();

    chiA=0
    prec = 1.0e-13

    # an initial value for mt2. This will be overwritten for NJ>1 events. In NJ=1, MT2 is not defined in the search and we just use this irrelevant number to simplify the implementation of our vetos.
    mt2use=999
    if (len(alljets)>1):

        #function that calculates seed vectors based on lhcc-2016-021 section 13.4 using method 2    
        [seed1,seed2]=af.hemi_seedvec2(objects)

        #list that will represent objects in different initial hemispheres
        seeded_hemi1=[]
        seeded_hemi2=[]

        #Populating the hemispheres defined by seeded vectors using association method 1
        [seeded_hemi1,seeded_hemi2] = af.hemi_association1(objects,seed1,objects,seed2)


        #initial hemispheres using seeded vectors as base. Sorted by invariant mass
        init_hemi1=sorted(seeded_hemi1,key=af.getM,reverse=True)
        init_hemi2=sorted(seeded_hemi2,key=af.getM,reverse=True)

        while True:
        #the new base vectors found using new hemisphere definitions
            A1=af.hemi_rep_vec(init_hemi1)
            A2=af.hemi_rep_vec(init_hemi2)

        #sorted (by Mass) list of jets in new hemispheres defined by A1,A2 from above
            [fin_hemi1,fin_hemi2] = af.hemi_association1(init_hemi1,A1,init_hemi2,A2)

            if (fin_hemi1==init_hemi1 and fin_hemi2==init_hemi2):
                break

            else:
                init_hemi1=copy.deepcopy(fin_hemi1)
                init_hemi2=copy.deepcopy(fin_hemi2)

    #Once we break out of while loop, the objects for each hemisphere are saved in fin_hemi lists. We find the vectors for lester functions using these hemispheres

        A1=af.hemi_rep_vec(fin_hemi1)
        A2=af.hemi_rep_vec(fin_hemi2)
        
    #MT2 : will be used only if we have more than 2 jets. We should find the visible masses and momentums too.
        mVis1=0#(np.sum(fin_hemi1)).M()
        mVis2=0#(np.sum(fin_hemi2)).M()
        px1=(np.sum(fin_hemi1)).Px()
        px2=(np.sum(fin_hemi2)).Px()
        py1=(np.sum(fin_hemi1)).Py()
        py2=(np.sum(fin_hemi2)).Py()


        chiA=0
        prec = 1.0e-13

        mt2use = r.asymm_mt2_lester_bisect.get_mT2(mVis1, px1, py1,
                                                   mVis2, px2, py2,
                                                   pxMiss, pyMiss, chiA,
                                                   chiA, prec)

    ninit=ninit+1



##############################################################################################################################
##############################################################################################################################
##### PRESELECTION
# here "alljets" corresponds to all jets with |eta|<2.4. HT is calculated with these jets. 

    # At least 1 jet
    if (len(alljets)<1):
        continue
    # TRIGGER 
    if not ( (MET.Pt()>120 and HTmiss>120) or (HT>300 and MET.Pt()>110) or HT>900 or alljets[0].Pt()>450 ):
        continue    

    # LEPTON VETO
    leptons_veto = [l for l in leptons if l.Pt()>10 or af.mT(l,MET) < 100 ]
    if (len(leptons_veto)>0 or len(charged_pf)>0):
        continue

    # fill histograms after triggers
    mt2vec.append(mt2use)
    metvec.append(MET.Pt())
    Njvec.append(len(alljets))
    Nbvec.append(len(bjets))
    HTvec.append(HT)

    #MET REQUIREMENT
    if (len(alljets)==1 and alljets[0].Pt()<250):
        continue
    METcut = 250 if HT<1000 else 30
    if MET.Pt() < METcut:
        continue

    #####HT is negative of missing HT.
    if (np.sqrt((MET.Px()- HTx)**2 + (MET.Py() - HTy)**2)/(MET.Pt()) > 0.5 ):
        continue

    for j in range(min(4,len(alljets47))):
        if (np.abs(alljets47[j].DeltaPhi(MET))<0.3):
            continue

    # count events passing all preselections
    npreselpre=npreselpre+1

    # MT2>200
    if (HT<1500):
        if (mt2use < 200):
            #        print 'mt2use deleted'
            #        print mt2use
            continue
    else:
        if (mt2use < 400):
            continue


    #MT of charged
    npresel=npresel+1

    # SRs have HT>250
    if HT < 250:
        continue

    # for histograms after preselection

    Njarray[n]=len(alljets)
    Nbarray[n]=len(bjets)
    METarray[n]=MET.Pt()
    HTarray[n]=HT
    mt2array[n]=mt2use




    ################ filling the right SR ################
    if (len(alljets)==1):
        HTINDEX=0
        if (len(bjets)==0):
            NJNBINDEX=0
            for ii in range(7):
                if(SRMT2[0][0][ii][0] <alljets[0].Pt()<SRMT2[0][0][ii][1]):
                    MT2INDEX=ii

        else:
            NJNBINDEX=1
            for ii in range(5):
                if(SRMT2[0][1][ii][0]<HT<SRMT2[0][1][ii][1]):
                    MT2INDEX=ii


    else:
        # print HT, len(alljets), SRHT
        for hti in range(5):
            if(SRHT[hti+1][0] <HT<SRHT[hti+1][1]):
                HTINDEX=hti+1
        for njnb in range(len(SRNJNB[HTINDEX])):
            if(SRNJNB[HTINDEX][njnb][0]<Njarray[n]<SRNJNB[HTINDEX][njnb][1] and SRNJNB[HTINDEX][njnb][2]<Nbarray[n]<SRNJNB[HTINDEX][njnb][3]):
                NJNBINDEX=njnb
        for bini in range(len(SRMT2[HTINDEX][NJNBINDEX])):#bincount[HTINDEX][NJNBINDEX]
            if(SRMT2[HTINDEX][NJNBINDEX][bini][0]<mt2use<SRMT2[HTINDEX][NJNBINDEX][bini][1]):
                MT2INDEX=bini


    SRnum[HTINDEX][NJNBINDEX][MT2INDEX]+=1
    

####################


print ninit, npreselpre, npresel

SR_names = ['HT_'+str(SRHT[hti][0])+'-'+str(SRHT[hti][1])+'_NJ_'+str(SRNJNB[hti][njnb][0])+'-'+str(SRNJNB[hti][njnb][1])+'_Nb_'+str(SRNJNB[hti][njnb][2])+'-'+str(SRNJNB[hti][njnb][3])+'_MT2(HT for Nj=1)_'+str(SRMT2[hti][njnb][bini][0])+'-'+str(SRMT2[hti][njnb][bini][1])   for hti in range(6)    for njnb in range(len(SRNJNB[hti]))   for bini in range(len(SRMT2[hti][njnb]))]
SR_names_short = ['SR'+str(i) for i in range(1,214)]
SR_names = SR_names_short

SR_efficiencies = []
for hti in range(len(SRHT)):
    for njnbi in range(len(SRNJNB[hti])):
        for bini in range(len(SRMT2[hti][njnbi])):
            SR_efficiencies.append(np.around(float(SRnum[hti][njnbi][bini])/nEvents,decimals=7))#


row_format =('{:<'+str(max(map(len,SR_names)+[11]))+'}') * len(SR_names)


if write_out:
    with open(outfile_name,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))

print row_format.format(*SR_names)
print row_format.format(*SR_efficiencies)

if write_out:
    out_hist_name = outfile_name.split('.dat')[0]
    af.savedat([Njvec,Nbvec,HTvec,metvec,mt2vec],out_hist_name+'.NjNbHTmetmt2.hist')


==> anc/CMS-EX0_16-048.py <==
#!/usr/bin/env python
# USAGE: python  CMS-EX0_16-048.py  file1.root   file2.root ... (results.dat) takes any number of root files as inputs, outputs to a .dat file if you want (otherwise only prints to screen)

import sys, os
#pyroot module
import ROOT as r
#from ROOT import *
# numpy, scipy module
import numpy as np  

#helper file with function definitions - also loads Delphes library
import analysis_functions as af

#create a chain of the Delphes tree
chain = r.TChain("Delphes")

write_out = False
outfile_name = 'results.dat'

#load the root event files - passed as argument - if multiple files they are chained together
if len(sys.argv)<2 : sys.exit('USAGE: python  script.py  <ROOT_FILE(s)>  (<eff_file.dat>). Runs the analysis on the root files specified, outputs efficiencies in eff_file.dat.')
for root_file in sys.argv[1:]:
    if root_file.endswith('.root'):
        if not os.path.exists(root_file):
            sys.exit('File '+root_file+' does not exist! Check again')
    
        print('Executing the analysis on '+root_file+'...')
        chain.Add(root_file)
    if root_file.endswith('.dat'): 
        write_out = True
        outfile_name = root_file

#get the total number of events in the chain
nEvents = chain.GetEntries()

print nEvents

#create arrays that are the length of the number of events in the chain
#to be filled with event data (MET, etc)
#these can be used to plot histograms after running through all events
#default value is -1, so can easily strip non-filled values later (assuming entries are all positive)
METarray = np.zeros(nEvents)-1
HTarray = np.zeros(nEvents)-1

#create arrays that will encode whether an event passed some level of the trigger
#Default to 1 (no-pass)
#When performing a trigger-pass test in an event, set array entry to 0 if the trigger is passed
trigger_all  = np.zeros(nEvents)+1

# signal regions thresholds
METlistJ = [250, 280, 310, 340, 370, 400, 430, 470, 510, 550, 590, 640, 690, 740, 790, 840, 900, 960,1020,1090,1160,1250,1400]
METlistV= [250,300,350,400,500,600,750,1000]
SRlistJ = np.zeros(len(METlistJ))
SRlistV = np.zeros(len(METlistV))

#define thresholds for baseline particle pT, eta
jetPT = 20
jetEta = 2.5
ePT = 10
eEta = 2.4
mPT = 10
mEta = 2.4
gPT = 15
gEta = 2.47
tauPT = 18
tauEta = 2.5

#counter for current entry
n = -1
#loop over events in the tree
for event in chain:

    #increment counter
    n = n+1
    if n%10000 == 0: print n

    #define empty lists to be populated by particles in the event
    jets = []
    fatjets08 = []
    fatjets08_nsubj = []
    electrons = []
    electrons_charge = []
    muons = []
    muons_charge = []
    taus = []
    taus_charge = []
    bjets = []
    true_bjets = []
    photons = []
        
    #loop over jets in the event
    for j in event.Jet:
        #if no b-tag or tau-tag, add temp vector to the list of jets
        if not (j.BTag & (1 << 0)) and j.TauTag == 0:
            if j.PT>jetPT: jets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) # and abs(j.Eta)<jetEta
        #if b-tag but no tau-tag, add temp vector to the list of b-jets
        # btag is a multi-bit number because we can require multiple btagging algorithms
        # using bitwise operators to check correct btag slot
        if ((j.BTag & (1 << 0)) ) and j.TauTag == 0:
            if j.PT>20 : bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) #and abs(j.Eta)<jetEta
        # true b-tag: the j.BTag variable would be 10 or 11 (first digit is true bTag - so shift bit by one)
        if ((j.BTag & (1 << 1)) ) and j.TauTag == 0:
            if j.PT>jetPT : true_bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) #and abs(j.Eta)<jetEta
        #if tau-tag but no b-tag, add temp vector to the list of taus
        if j.BTag == 0 and j.TauTag == 1:
            if j.PT>tauPT and abs(j.Eta)<tauEta:
                taus.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass))
                taus_charge.append(j.Charge)
    
    # AK8 fat jets
    for j in event.FatJet08:
        fatjets08.append(j.PrunedP4)
        fatjets08_nsubj.append([j.Tau[0],j.Tau[1]]) # tau1, tau2
    
    #loop over electrons in event
    for e in event.Electron:
        #baseline electrons have pT>7, eta<2.4
        if e.PT>ePT and abs(e.Eta)<eEta:
            electrons.append(af.tempvector(e.PT,e.Eta,e.Phi,0.0))
            electrons_charge.append(e.Charge)

    #loop over muons in event
    for m in event.Muon:
        #baseline electrons have pT>6, eta<2.5
        if m.PT>mPT and abs(m.Eta)<mEta:
            muons.append(af.tempvector(m.PT,m.Eta,m.Phi,0.0))
            muons_charge.append(m.Charge)

    #loop over photons in event
    for g in event.Photon:
        if g.PT > gPT:
            photons.append(af.tempvector(g.PT,g.Eta,g.Phi,0.0))
        
    #construct MET vector
    MET = r.TLorentzVector()
    px = -1.0*sum(j.Px() for j in jets+bjets+taus+photons+electrons+muons)
    py = -1.0*sum(j.Py() for j in jets+bjets+taus+photons+electrons+muons)
    MET.SetXYZM(px,py,0.0,0.0)
    #fill the MET array with the nth event's MET result 
    METarray[n] = MET.Pt()
    
    #also fill "true" MET from Delphes
    MET1 = r.TLorentzVector()
    MET1.SetPtEtaPhiM(event.MissingET[0].MET,0.0,event.MissingET[0].Phi,0.0)
    muonsPt = r.TLorentzVector()
    muonsPt.SetXYZM(sum(m.Px() for m in muons),sum(m.Py() for m in muons),0.0,0.0)
    MET1 = MET1 - muonsPt
    #MET = MET1 # set to switch to Delphes MET - small difference in efficiencies
    
    #create a list of tagged and untagged jets, and sort by pT
    alljets=sorted(jets+bjets,key=af.getPt,reverse=True)
    
    #create a list of e and mu leptons, and sort by pT
    leptons=sorted(electrons+muons,key=af.getPt,reverse=True)

    #calculate HT, the scalar sum of all jets with pT>20 and eta <5
    HT = sum(j.Pt() for j in alljets)

    #fill the HT array with the nth event's HT result 
    HTarray[n] = HT

    # trigger: veto on events with MET<250 or no jets
    if MET.Pt() < 250 or len(alljets)==0 or HT < 90:
        continue
    #veto on events with a lepton or photon
    if len(leptons+taus+photons)>0:
        continue
    #veto on events with a bjet
    if len(bjets)>0:
        continue
    # veto on events with DeltaPhi(MET, jet_1..4)<0.5 where jet.Pt > 30
    tempjets = [ j for j in alljets if j.Pt()>30 ]
    if min([abs(MET.DeltaPhi(j)) for j in tempjets[:min(len(tempjets),4)]]) < 0.5:
        continue
    
    trigger_all[n] = 0

    # monoV/monoj search
    # events where leading fat jet is not V-tagged is assigned to mono-jet
    trigger_monoJ, trigger_monoV = False, False
    if fatjets08[0].Pt() > 250 and abs(fatjets08[0].Eta()) < 2.4 and 65 < fatjets08[0].M() < 105:
        if fatjets08_nsubj[0][0] > 0 and fatjets08_nsubj[0][1]/fatjets08_nsubj[0][0] < 0.6:
            trigger_monoV = True
    elif alljets[0].Pt() > 100 and abs(alljets[0].Eta()) < 2.5:  trigger_monoJ = True
    
    if trigger_monoJ:
        for i in range(len(METlistJ)-1):
            if MET.Pt() > METlistJ[i] and MET.Pt() < METlistJ[i+1]:
                SRlistJ[i] = SRlistJ[i]+1
        if MET.Pt() > METlistJ[-1]:
            SRlistJ[-1] = SRlistJ[-1]+1
    if trigger_monoV:
        for i in range(len(METlistV)-1):
            if MET.Pt() > METlistV[i] and MET.Pt() < METlistV[i+1]:
                SRlistV[i] = SRlistV[i]+1
        if MET.Pt() > METlistV[-1]:
            SRlistV[-1] = SRlistV[-1]+1


#end loop over entries
print 'passing all triggers: ', sum(1-trigger_all)

#print efficiencies for SRs
print 'mono-jet SRs'
SR_names = [str(metlow) for metlow in METlistJ[:-1]]
SR_efficiencies = np.around(1.0 * SRlistJ[:-1]/ nEvents,decimals=7)
row_format =('{:<'+str(max(map(len,SR_names)+[11]))+'}') * len(SR_names)
print row_format.format(*SR_names)
print row_format.format(*SR_efficiencies)

if write_out:
    outfile_J = outfile_name.split('.dat')[0]+'_monoJ.dat'
    with open(outfile_J,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))

print 'mono-V SRs'
SR_names = [str(metlow) for metlow in METlistV[:-1]]
SR_efficiencies = np.around(1.0 * SRlistV[:-1]/ nEvents,decimals=7)
row_format =('{:<'+str(max(map(len,SR_names)+[11]))+'}') * len(SR_names)
print row_format.format(*SR_names)
print row_format.format(*SR_efficiencies)

if write_out:
    outfile_V = outfile_name.split('.dat')[0]+'_monoV.dat'
    with open(outfile_V,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))


==> anc/README <==
########################################################################
########################################################################

########################################################################
RECASTED ANALYSES USED IN THIS PAPER

- CMS-16-036_allSRs.py: jets + MET with MT2
    https://arxiv.org/abs/1705.04650
- CMS-16-033_allSRs.py: jets + MET with HTmiss
    https://arxiv.org/abs/1704.07781
- CMS-EX0_16-048.py: mono-jet
    http://cms-results.web.cern.ch/cms-results/public-results/preliminary-results/EXO-16-048/
- ATLAS-2017-022.py: 2-6 jets + MET with Meff
    https://atlas.web.cern.ch/Atlas/GROUPS/PHYSICS/CONFNOTES/ATLAS-CONF-2017-022/

########################################################################
ADDITIONAL FILES:

- analysis_functions.py: contains helper functions called in the main scripts.
  This loads the Delphes library, so the Delphes path needs to be loaded into
	delphes_path = <path to your Delphes directory>
  
  In addition, this file calls:
    - lester_mt2_bisect.h: Lester Nachmann algorithm to compute mt2, from arxiv:1411.4312,
      see more details at http://www.hep.phy.cam.ac.uk/~lester/mt2/.
      If using this, cite the original paper.

########################################################################
DELPHES DETECTOR CARDS
- delphes_card_CMS-13TeV.tcl: detector card used for all CMS searches.
  The particle efficiencies (e.g. b-tagging, lepton ID) are based on 
  https://twiki.cern.ch/twiki/bin/view/CMSPublic/SUSICHEP2016ObjectsEfficiency
- delphes_card_ATLAS-13TeV.tcl: detector card used for all ATLAS searches. Efficiencies 
  are from various ATLAS notes, see the first lines to see the source.

########################################################################
MODIFICATIONS TO DELPHES
- Accessing groomed jets in pyROOT:
  By default jet.TrimmedP4 contains 5 TLorentzVector's (the first being the trimmed jet,
  and the others being the four hardest sub-jets within that jet). Trying to access groomed
  jets (e.g. jet.TrimmedP4[0]) in pyROOT results in a segmentation fault (no problem in C++).
  This was fixed by changing TrimmedP4, PrunedP4, SoftDroppedP4 from arrays of 
  TLorentzVector's (TrimmedP4[5]...) to a single TLorentzVector which only has the groomed jet.
  Affected files are:
  - classes/DelphesClasses.cc and .h
  - modules/FastJetFinder.cc
  - modules/TreeWriter.cc

########################################################################
MINIMAL RUNNING EXAMPLE:
After having compiled Delphes (in this example, tied to Pythia8 to speed things up), run from
 your Delphes path:

./DelphesPythia8  delphes_card_ATLAS-13TeV.tcl examples/Pythia8/configNoLHE.cmnd  try_run_ATLAS.root
./DelphesPythia8  delphes_card_CMS-13TeV.tcl examples/Pythia8/configNoLHE.cmnd  try_run_CMS.root

python  ATLAS-2017-022.py   try_run_ATLAS.root
python  CMS-16-036_allSRs.py  try_run_CMS.root

==> anc/analysis_functions.py <==
#!/usr/bin/env python

import sys, copy, os
#pyroot module
import ROOT as r
# numpy, scipy module
import numpy as np  
import ctypes

#load the delphes library ("libDelphes.so" in the same directory)
#this is needed so that the elements of the ROOT tree can be
#recognized by PyROOT as the physics objects they are

# change to your delphes path
delphes_path = '/Users/dio/Delphes-3.4.1/' #'/het/p1/amonteux/Delphes/'
if not os.path.isdir(delphes_path): sys.exit('ERROR: Delphes path not set correctly in analysis_functions.py\n\n')

r.gROOT.ProcessLine('.include '+delphes_path)
r.gROOT.ProcessLine('.include '+delphes_path+'external/')
r.gInterpreter.Declare('#include "'+delphes_path+'classes/DelphesClasses.h"')
r.gInterpreter.Declare('#include "'+delphes_path+'external/ExRootAnalysis/ExRootTreeReader.h"')
r.gInterpreter.Declare('#include "'+delphes_path+'external/ExRootAnalysis/ExRootConfReader.h"')
r.gInterpreter.Declare('#include "'+delphes_path+'external/ExRootAnalysis/ExRootTask.h"')
r.gSystem.Load(delphes_path+"libDelphes")

# load mt2 - Lester
r.gInterpreter.Declare('#include "lester_mt2_bisect.h"')

#function which takes in pt/eta/phi/m and returns a
#TLorentzVector
def tempvector(pt,eta,phi,m):
    temp = r.TLorentzVector()
    temp.SetPtEtaPhiM(pt,eta,phi,m)

    return temp

#define a key so I can sort lists of TLorentzVectors by PT
def getPt(vec): 
    return vec.Pt()

#define a key so I can sort lists of TLorentzVectors by M
def getM(vec):
    return vec.M()

#from two LorentzVectors
def mT(lepton,MET):
    
    deltaphi = lepton.DeltaPhi(MET)

    mT = 2*lepton.Pt()*MET.Pt()*(1-np.cos(deltaphi))

    mT = np.sqrt(mT)

    return mT

def getfatjets1(jets,Rad):
    #fill object with small R jets
    fjobj = r.myfastjet()
    for j in jets:
        fjobj.Addj(j.Px(),j.Py(),j.Pz(),j.E())

    #recluster and get large R jets
    #gets the pt,eta,phi,m of large R jets
    num = fjobj.Recluster(Rad) # recluster jets, returns size of fat jets vector
    out = np.zeros(4*num) # vector that will contain pt,eta,phi,m for each fat jet (4*n)
    out = (ctypes.c_double * len(out))(*out)
    fjobj.Getjets(out) # fills the out vector with pt,eta,phi,m
    jinfo=out[:] # all elements in the array

    fjets=[]
    for i in range(num):
        fjets.append(tempvector(jinfo[4*i],jinfo[4*i+1],jinfo[4*i+2],jinfo[4*i+3]))

    #empty object, prepare for next event
    fjobj.Clean()

    return fjets

#Calculating input vectors for hemisphere method for MT2 calculation using seed vectors of method 2: inputs : list of objects. out put : seeded vectors. Ref : lhcc-2016-021 section 13.4
def hemi_seedvec2(objects):
        sorted_objects = sorted(objects,key=getM,reverse=True)
        vec1=[sorted_objects[0].Px(),sorted_objects[0].Py(),sorted_objects[0].Pz()]
        vec1 = vec1/np.linalg.norm(vec1)
        vec2=[sorted_objects[1].Px(),sorted_objects[1].Py(),sorted_objects[1].Pz()]
        vec2 = vec2/np.linalg.norm(vec2)
        return [vec1,vec2]

#Takes objects from a hemisphere as input and generates the new representing vector
def hemi_rep_vec(objects):
    A1=np.zeros(3)
    A1[0]=np.sum(jj.Px() for jj in objects)
    A1[1]=np.sum(jj.Py() for jj in objects)
    A1[2]=np.sum(jj.Pz() for jj in objects)
    A1= A1/np.linalg.norm(A1)

    return A1

#Finding the (ordered) list of vectors in each hemisphere. Input : base vectors, list of all objects (jets?), output : new list of objects categorized using the input vectors.
def hemi_association1(lst1,A1,lst2,A2):
    #The final output lists
    ordered1=[]
    ordered2=[]
    #Sorting the initial lists based on the invariant mass
    objects1 = sorted(lst1,key=getM,reverse=True)
    objects2 = sorted(lst2,key=getM,reverse=True)
    
    #putting the objects from hemisphere1 into new hemispheres
    for j in objects1:
        pp=[j.Px(),j.Py(),j.Pz()]
        if (np.dot(pp,A1)>np.dot(pp,A2)):
            ordered1.append(j)
        else:
            ordered2.append(j)
    #putting the objects from hemisphere2 into new hemispheres
    if (objects1!=objects2):
        for j in objects2:
            pp=[j.Px(),j.Py(),j.Pz()]
            if (np.dot(pp,A1)>np.dot(pp,A2)):
                ordered1.append(j)
            else:
                ordered2.append(j)

    #sorting the outputs by invariant mass
    ordered1 = sorted(ordered1,key=getM,reverse=True)
    ordered2 = sorted(ordered2,key=getM,reverse=True)

    return [ordered1,ordered2]
    
# saves.dat file with (n-dimensional) array (one per line if n>1)
def savedat(var,filename):
	thefile = open(filename,'w')
	if not isinstance(var[0],list):
	    for nn in var:
	        thefile.write(str(nn))
	        thefile.write(' ')
	else:
	    for vv in var:
	        for nn in vv:
	            thefile.write(str(nn))
	            thefile.write(' ')
	        thefile.write('\n')
	thefile.close()

# isolation routine for ATLAS searches:
# jets within deltaR_dropj of a lepton are dropped
# letpons within min(a, b + c/lepton.Pt()) of a jet are dropped , with deltaR_droplepton=[a,b,c]
# if flag_output = True it prints when it dropped an object and outputs its pT
def compute_isolation(jets, electrons, muons, electrons_charge, muons_charge, deltaR_dropj, deltaR_droplepton, flag_output = False):
    # vectors that will contain the new objects
	new_jets=[]
	new_electrons=[]
	new_electrons_charge=[]
	new_muons=[]
	new_muons_charge=[]

	[a,b,c] = deltaR_droplepton
	for j in jets:
		new_jets.append(j)
		DeltaR_ej = [ e.DeltaR(j) for e in electrons]
		DeltaR_muj = [ mu.DeltaR(j) for mu in muons]
		if len(DeltaR_ej + DeltaR_muj) >= 1 and min(DeltaR_ej + DeltaR_muj) < deltaR_dropj: 
			new_jets.remove(j) # remove overlapping jet
			if flag_output: print 'removed j', j.Pt()
	# jets surviving previous steps are kept, and the leptons are checked against them
	jets = new_jets
	for e in electrons:
		new_electrons.append(e)
		qe = electrons_charge[electrons.index(e)]
		new_electrons_charge.append(qe)
		DeltaR_ej = [ e.DeltaR(j) for j in jets ]
		if len(DeltaR_ej)>=1 and min(DeltaR_ej)< min(a, b + c /e.Pt()): 
			i_e = new_electrons.index(e) 
			new_electrons.remove(e)       # remove overlapping electron
			new_electrons_charge.pop(i_e) # and its entry in charge vector
			if flag_output: print 'removed e', e.Pt()
	electrons = new_electrons
	electrons_charge = new_electrons_charge
	for mu in muons:
		new_muons.append(mu)
		qmu = muons_charge[muons.index(mu)]
		new_muons_charge.append(qmu)
		DeltaR_muj = [ mu.DeltaR(j) for j in jets ]
		if len(DeltaR_muj)>=1 and min(DeltaR_muj)< min(a,b + c/mu.Pt()): 
			i_mu = new_muons.index(mu) 
			new_muons.remove(mu)       # remove overlapping muon
			new_muons_charge.pop(i_mu) # and its entry in charge vector
			if flag_output: print 'removed mu', mu.Pt()
	muons = new_muons
	muons_charge = new_muons_charge   
	
	return [jets, electrons, muons, electrons_charge, muons_charge]

#define acoplanarity for ATLAS-2017-022
def acoplanarity(alljets):
        from numpy import linalg as LA
        norm = sum(j.Pt()*j.Pt()+j.Pz()*j.Pz() for j in alljets)

        S = np.zeros((3,3))

        for j in alljets:
                S[0,0] += j.Px()*j.Px()
                S[1,1] += j.Py()*j.Py()
                S[2,2] += j.Pz()*j.Pz()

                S[0,1] += j.Px()*j.Py()
                S[0,2] += j.Px()*j.Pz()

                S[1,0] += j.Py()*j.Px()
                S[2,0] += j.Pz()*j.Px()

                S[1,2] += j.Py()*j.Pz()
                S[2,1] += j.Pz()*j.Py()

        S = S/norm

        w, v = LA.eig(S)

        A = min(w)

        return A


==> anc/delphes/DelphesClasses.cc <==
/*
 *  Delphes: a framework for fast simulation of a generic collider experiment
 *  Copyright (C) 2012-2014  Universite catholique de Louvain (UCL), Belgium
 *
 *  This program is free software: you can redistribute it and/or modify
 *  it under the terms of the GNU General Public License as published by
 *  the Free Software Foundation, either version 3 of the License, or
 *  (at your option) any later version.
 *
 *  This program is distributed in the hope that it will be useful,
 *  but WITHOUT ANY WARRANTY; without even the implied warranty of
 *  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 *  GNU General Public License for more details.
 *
 *  You should have received a copy of the GNU General Public License
 *  along with this program.  If not, see <http://www.gnu.org/licenses/>.
 */


/**
 *
 *  Definition of classes to be stored in the root tree.
 *  Function CompareXYZ sorts objects by the variable XYZ that MUST be
 *  present in the data members of the root tree class of the branch.
 *
 *  \author P. Demin - UCL, Louvain-la-Neuve
 *
 */

#include "classes/DelphesClasses.h"

#include "classes/DelphesFactory.h"
#include "classes/SortableObject.h"

CompBase *GenParticle::fgCompare = 0;
CompBase *Photon::fgCompare = CompPT<Photon>::Instance();
CompBase *Electron::fgCompare = CompPT<Electron>::Instance();
CompBase *Muon::fgCompare = CompPT<Muon>::Instance();
CompBase *Jet::fgCompare = CompPT<Jet>::Instance();
CompBase *Track::fgCompare = CompPT<Track>::Instance();
CompBase *Tower::fgCompare = CompE<Tower>::Instance();
CompBase *HectorHit::fgCompare = CompE<HectorHit>::Instance();
CompBase *Vertex::fgCompare = CompSumPT2<Vertex>::Instance();
CompBase *Candidate::fgCompare = CompMomentumPt<Candidate>::Instance();

//------------------------------------------------------------------------------

TLorentzVector GenParticle::P4() const
{
  TLorentzVector vec;
  vec.SetPxPyPzE(Px, Py, Pz, E);
  return vec;
}

//------------------------------------------------------------------------------

TLorentzVector MissingET::P4() const
{
  TLorentzVector vec;
  vec.SetPtEtaPhiM(MET, Eta, Phi, 0.0);
  return vec;
}

//------------------------------------------------------------------------------

TLorentzVector Photon::P4() const
{
  TLorentzVector vec;
  vec.SetPtEtaPhiM(PT, Eta, Phi, 0.0);
  return vec;
}

//------------------------------------------------------------------------------

TLorentzVector Electron::P4() const
{
  TLorentzVector vec;
  vec.SetPtEtaPhiM(PT, Eta, Phi, 0.0);
  return vec;
}

//------------------------------------------------------------------------------

TLorentzVector Muon::P4() const
{
  TLorentzVector vec;
  vec.SetPtEtaPhiM(PT, Eta, Phi, 0.0);
  return vec;
}

//------------------------------------------------------------------------------

TLorentzVector Jet::P4() const
{
  TLorentzVector vec;
  vec.SetPtEtaPhiM(PT, Eta, Phi, Mass);
  return vec;
}

//------------------------------------------------------------------------------

TLorentzVector Track::P4() const
{
  TLorentzVector vec;
  vec.SetPtEtaPhiM(PT, Eta, Phi, 0.0);
  return vec;
}

//------------------------------------------------------------------------------

TLorentzVector Tower::P4() const
{
  TLorentzVector vec;
  vec.SetPtEtaPhiM(ET, Eta, Phi, 0.0);
  return vec;
}

//------------------------------------------------------------------------------

Candidate::Candidate() :
  PID(0), Status(0), M1(-1), M2(-1), D1(-1), D2(-1),
  Charge(0), Mass(0.0),
  IsPU(0), IsRecoPU(0), IsConstituent(0), IsFromConversion(0),
  ClusterIndex(-1), ClusterNDF(0), ClusterSigma(0), SumPT2(0), BTVSumPT2(0), GenDeltaZ(0), GenSumPT2(0),
  Flavor(0), FlavorAlgo(0), FlavorPhys(0),
  BTag(0), BTagAlgo(0), BTagPhys(0),
  TauTag(0), Eem(0.0), Ehad(0.0),
  DeltaEta(0.0), DeltaPhi(0.0),
  Momentum(0.0, 0.0, 0.0, 0.0),
  Position(0.0, 0.0, 0.0, 0.0),
  PositionError(0.0, 0.0, 0.0, 0.0),
  InitialPosition(0.0, 0.0, 0.0, 0.0),
  Area(0.0, 0.0, 0.0, 0.0),
  L(0),
  D0(0), ErrorD0(0), 
  DZ(0), ErrorDZ(0), 
  P(0),  ErrorP(0), 
  PT(0), ErrorPT(0), 
  CtgTheta(0), ErrorCtgTheta(0), 
  Phi(0), ErrorPhi(0),  
  Xd(0), Yd(0), Zd(0), 
  TrackResolution(0),
  NCharged(0),
  NNeutrals(0),
  Beta(0),
  BetaStar(0),
  MeanSqDeltaR(0),
  PTD(0),
  NTimeHits(-1),
  IsolationVar(-999),
  IsolationVarRhoCorr(-999),
  SumPtCharged(-999),
  SumPtNeutral(-999),
  SumPtChargedPU(-999),
  SumPt(-999),
  NSubJetsTrimmed(0),
  NSubJetsPruned(0),
  NSubJetsSoftDropped(0),
  fFactory(0),
  fArray(0)
{
  int i;
  Edges[0] = 0.0;
  Edges[1] = 0.0;
  Edges[2] = 0.0;
  Edges[3] = 0.0;
  FracPt[0] = 0.0;
  FracPt[1] = 0.0;
  FracPt[2] = 0.0;
  FracPt[3] = 0.0;
  FracPt[4] = 0.0;
  Tau[0] = 0.0;
  Tau[1] = 0.0;
  Tau[2] = 0.0;
  Tau[3] = 0.0;
  Tau[4] = 0.0;
TrimmedP4.SetXYZT(0.0, 0.0, 0.0, 0.0);
PrunedP4.SetXYZT(0.0, 0.0, 0.0, 0.0);
SoftDroppedP4.SetXYZT(0.0, 0.0, 0.0, 0.0);
}

//------------------------------------------------------------------------------

void Candidate::AddCandidate(Candidate *object)
{
  if(!fArray) fArray = fFactory->NewArray();
  fArray->Add(object);
}

//------------------------------------------------------------------------------

TObjArray *Candidate::GetCandidates()
{
  if(!fArray) fArray = fFactory->NewArray();
  return fArray;
}

//------------------------------------------------------------------------------

Bool_t Candidate::Overlaps(const Candidate *object) const
{
  const Candidate *candidate;

  if(object->GetUniqueID() == GetUniqueID()) return kTRUE;

  if(fArray)
  {
    TIter it(fArray);
    while((candidate = static_cast<Candidate *>(it.Next())))
    {
      if(candidate->Overlaps(object)) return kTRUE;
    }
  }

  if(object->fArray)
  {
    TIter it(object->fArray);
    while((candidate = static_cast<Candidate *>(it.Next())))
    {
      if(candidate->Overlaps(this)) return kTRUE;
    }
  }

  return kFALSE;
}


//------------------------------------------------------------------------------

TObject *Candidate::Clone(const char *newname) const
{
  Candidate *object = fFactory->NewCandidate();
  Copy(*object);
  return object;
}

//------------------------------------------------------------------------------

void Candidate::Copy(TObject &obj) const
{
  Candidate &object = static_cast<Candidate &>(obj);
  Candidate *candidate;

  object.PID = PID;
  object.Status = Status;
  object.M1 = M1;
  object.M2 = M2;
  object.D1 = D1;
  object.D2 = D2;
  object.Charge = Charge;
  object.Mass = Mass;
  object.IsPU = IsPU;
  object.IsRecoPU = IsRecoPU;
  object.IsConstituent = IsConstituent;
  object.IsFromConversion = IsFromConversion;
  object.ClusterIndex = ClusterIndex;
  object.ClusterNDF = ClusterNDF;
  object.ClusterSigma = ClusterSigma;
  object.SumPT2 = SumPT2;
  object.BTVSumPT2 = BTVSumPT2;
  object.GenDeltaZ = GenDeltaZ;
  object.GenSumPT2 = GenSumPT2;
  object.Flavor = Flavor;
  object.FlavorAlgo = FlavorAlgo;
  object.FlavorPhys = FlavorPhys;
  object.BTag = BTag;
  object.BTagAlgo = BTagAlgo;
  object.BTagPhys = BTagPhys;
  object.TauTag = TauTag;
  object.Eem = Eem;
  object.Ehad = Ehad;
  object.Edges[0] = Edges[0];
  object.Edges[1] = Edges[1];
  object.Edges[2] = Edges[2];
  object.Edges[3] = Edges[3];
  object.DeltaEta = DeltaEta;
  object.DeltaPhi = DeltaPhi;
  object.Momentum = Momentum;
  object.Position = Position;
  object.InitialPosition = InitialPosition;
  object.PositionError = PositionError;
  object.Area = Area;
  object.L = L;
  object.ErrorT = ErrorT;
  object.D0 = D0;
  object.ErrorD0 = ErrorD0;
  object.DZ = DZ;
  object.ErrorDZ = ErrorDZ;
  object.P = P;
  object.ErrorP = ErrorP;
  object.PT = PT;
  object.ErrorPT = ErrorPT;
  object.CtgTheta = CtgTheta ;
  object.ErrorCtgTheta = ErrorCtgTheta;
  object.Phi = Phi;
  object.ErrorPhi = ErrorPhi;  
  object.Xd = Xd;
  object.Yd = Yd;
  object.Zd = Zd;
  object.TrackResolution = TrackResolution;
  object.NCharged = NCharged;
  object.NNeutrals = NNeutrals;
  object.Beta = Beta;
  object.BetaStar = BetaStar;
  object.MeanSqDeltaR = MeanSqDeltaR;
  object.PTD = PTD;
  object.NTimeHits = NTimeHits;
  object.IsolationVar = IsolationVar;
  object.IsolationVarRhoCorr = IsolationVarRhoCorr;
  object.SumPtCharged = SumPtCharged;
  object.SumPtNeutral = SumPtNeutral;
  object.SumPtChargedPU = SumPtChargedPU;
  object.SumPt = SumPt;
  object.ClusterIndex = ClusterIndex;
  object.ClusterNDF = ClusterNDF;
  object.ClusterSigma = ClusterSigma; 
  object.SumPT2 = SumPT2;
  
  object.FracPt[0] = FracPt[0];
  object.FracPt[1] = FracPt[1];
  object.FracPt[2] = FracPt[2];
  object.FracPt[3] = FracPt[3];
  object.FracPt[4] = FracPt[4];
  object.Tau[0] = Tau[0];
  object.Tau[1] = Tau[1];
  object.Tau[2] = Tau[2];
  object.Tau[3] = Tau[3];
  object.Tau[4] = Tau[4];

  object.TrimmedP4 = TrimmedP4;
//   object.TrimmedP4[1] = TrimmedP4[1];
//   object.TrimmedP4[2] = TrimmedP4[2];
//   object.TrimmedP4[3] = TrimmedP4[3];
//   object.TrimmedP4[4] = TrimmedP4[4];
  object.PrunedP4 = PrunedP4;
//   object.PrunedP4[1] = PrunedP4[1];
//   object.PrunedP4[2] = PrunedP4[2];
//   object.PrunedP4[3] = PrunedP4[3];
//   object.PrunedP4[4] = PrunedP4[4];
  object.SoftDroppedP4 = SoftDroppedP4;
//   object.SoftDroppedP4[1] = SoftDroppedP4[1];
//   object.SoftDroppedP4[2] = SoftDroppedP4[2];
//   object.SoftDroppedP4[3] = SoftDroppedP4[3];
//   object.SoftDroppedP4[4] = SoftDroppedP4[4];

  object.NSubJetsTrimmed = NSubJetsTrimmed;
  object.NSubJetsPruned = NSubJetsPruned;
  object.NSubJetsSoftDropped = NSubJetsSoftDropped;

  object.fFactory = fFactory;
  object.fArray = 0;

  // copy cluster timing info
  copy(ECalEnergyTimePairs.begin(), ECalEnergyTimePairs.end(), back_inserter(object.ECalEnergyTimePairs));

  if(fArray && fArray->GetEntriesFast() > 0)
  {
    TIter itArray(fArray);
    TObjArray *array = object.GetCandidates();
    while((candidate = static_cast<Candidate *>(itArray.Next())))
    {
      array->Add(candidate);
    }
  }
}

//------------------------------------------------------------------------------

void Candidate::Clear(Option_t* option)
{
  int i;
  SetUniqueID(0);
  ResetBit(kIsReferenced);
  PID = 0;
  Status = 0;
  M1 = -1; M2 = -1; D1 = -1; D2 = -1;
  Charge = 0;
  Mass = 0.0;
  IsPU = 0;
  IsRecoPU = 0;
  IsConstituent = 0;
  IsFromConversion = 0;
  Flavor = 0;
  FlavorAlgo = 0;
  FlavorPhys = 0;
  BTag = 0;
  BTagAlgo = 0;
  BTagPhys = 0;
  TauTag = 0;
  Eem = 0.0;
  Ehad = 0.0;
  Edges[0] = 0.0;
  Edges[1] = 0.0;
  Edges[2] = 0.0;
  Edges[3] = 0.0;
  DeltaEta = 0.0;
  DeltaPhi = 0.0;
  Momentum.SetXYZT(0.0, 0.0, 0.0, 0.0);
  Position.SetXYZT(0.0, 0.0, 0.0, 0.0);
  InitialPosition.SetXYZT(0.0, 0.0, 0.0, 0.0);
  Area.SetXYZT(0.0, 0.0, 0.0, 0.0);
  L = 0.0;
  ErrorT = 0.0;
  D0 = 0.0;  
  ErrorD0 = 0.0;
  DZ = 0.0;
  ErrorDZ = 0.0;
  P =0.0;
  ErrorP =0.0;
  PT = 0.0;
  ErrorPT = 0.0;
  CtgTheta = 0.0;
  ErrorCtgTheta = 0.0;
  Phi = 0.0;
  ErrorPhi = 0.0;
  Xd = 0.0;
  Yd = 0.0;
  Zd = 0.0;
  TrackResolution = 0.0;
  NCharged = 0;
  NNeutrals = 0;
  Beta = 0.0;
  BetaStar = 0.0;
  MeanSqDeltaR = 0.0;
  PTD = 0.0;

  NTimeHits = 0;
  ECalEnergyTimePairs.clear();

  IsolationVar = -999;
  IsolationVarRhoCorr = -999;
  SumPtCharged = -999;
  SumPtNeutral = -999;
  SumPtChargedPU = -999;
  SumPt = -999;

  ClusterIndex = -1;
  ClusterNDF = -99;
  ClusterSigma = 0.0; 
  SumPT2 = 0.0;
  BTVSumPT2 = 0.0;
  GenDeltaZ = 0.0;
  GenSumPT2 = 0.0; 
  
  FracPt[0] = 0.0;
  FracPt[1] = 0.0;
  FracPt[2] = 0.0;
  FracPt[3] = 0.0;
  FracPt[4] = 0.0;
  Tau[0] = 0.0;
  Tau[1] = 0.0;
  Tau[2] = 0.0;
  Tau[3] = 0.0;
  Tau[4] = 0.0;
TrimmedP4.SetXYZT(0.0, 0.0, 0.0, 0.0);
PrunedP4.SetXYZT(0.0, 0.0, 0.0, 0.0);
SoftDroppedP4.SetXYZT(0.0, 0.0, 0.0, 0.0);

  NSubJetsTrimmed = 0;
  NSubJetsPruned = 0;
  NSubJetsSoftDropped = 0;

  fArray = 0;
}


==> anc/delphes/DelphesClasses.h <==
/*
 *  Delphes: a framework for fast simulation of a generic collider experiment
 *  Copyright (C) 2012-2014  Universite catholique de Louvain (UCL), Belgium
 *
 *  This program is free software: you can redistribute it and/or modify
 *  it under the terms of the GNU General Public License as published by
 *  the Free Software Foundation, either version 3 of the License, or
 *  (at your option) any later version.
 *
 *  This program is distributed in the hope that it will be useful,
 *  but WITHOUT ANY WARRANTY; without even the implied warranty of
 *  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 *  GNU General Public License for more details.
 *
 *  You should have received a copy of the GNU General Public License
 *  along with this program.  If not, see <http://www.gnu.org/licenses/>.
 */

#ifndef DelphesClasses_h
#define DelphesClasses_h

/**
 *
 *  Definition of classes to be stored in the root tree.
 *  Function CompareXYZ sorts objects by the variable XYZ that MUST be
 *  present in the data members of the root tree class of the branch.
 *
 *  \author P. Demin - UCL, Louvain-la-Neuve
 *
 */

// Dependencies (#includes)

#include "TRef.h"
#include "TObject.h"
#include "TRefArray.h"
#include "TLorentzVector.h"

#include "classes/SortableObject.h"

class DelphesFactory;

//---------------------------------------------------------------------------

class Event: public TObject
{
public:

  Long64_t Number; // event number

  Float_t ReadTime; // read time
  Float_t ProcTime; // processing time

  ClassDef(Event, 1)
};

//---------------------------------------------------------------------------

class LHCOEvent: public Event
{
public:

  Int_t Trigger; // trigger word

  ClassDef(LHCOEvent, 1)
};

//---------------------------------------------------------------------------

class LHEFEvent: public Event
{
public:

  Int_t ProcessID; // subprocess code for the event | hepup.IDPRUP

  Float_t Weight; // weight for the event | hepup.XWGTUP
  Float_t ScalePDF; // scale in GeV used in the calculation of the PDFs in the event | hepup.SCALUP
  Float_t AlphaQED; // value of the QED coupling used in the event | hepup.AQEDUP
  Float_t AlphaQCD; // value of the QCD coupling used in the event | hepup.AQCDUP

  ClassDef(LHEFEvent, 2)
};

//---------------------------------------------------------------------------

class LHEFWeight: public TObject
{
public:
  Int_t ID; // weight ID
  Float_t Weight; // weight value

  ClassDef(LHEFWeight, 1)
};

//---------------------------------------------------------------------------

class HepMCEvent: public Event
{
public:

  Int_t ProcessID; // unique signal process id | signal_process_id()
  Int_t MPI; // number of multi parton interactions | mpi ()

  Float_t Weight; // weight for the event

  Float_t Scale; // energy scale, see hep-ph/0109068 | event_scale()
  Float_t AlphaQED; // QED coupling, see hep-ph/0109068 | alphaQED()
  Float_t AlphaQCD; // QCD coupling, see hep-ph/0109068 | alphaQCD()

  Int_t ID1; // flavour code of first parton | pdf_info()->id1()
  Int_t ID2; // flavour code of second parton | pdf_info()->id2()

  Float_t X1; // fraction of beam momentum carried by first parton ("beam side") | pdf_info()->x1()
  Float_t X2; // fraction of beam momentum carried by second parton ("target side") | pdf_info()->x2()

  Float_t ScalePDF; // Q-scale used in evaluation of PDF's (in GeV) | pdf_info()->scalePDF()

  Float_t PDF1; // PDF (id1, x1, Q) | pdf_info()->pdf1()
  Float_t PDF2; // PDF (id2, x2, Q) | pdf_info()->pdf2()

  ClassDef(HepMCEvent, 2)
};

//---------------------------------------------------------------------------

class GenParticle: public SortableObject
{
public:
  Int_t PID; // particle HEP ID number | hepevt.idhep[number]

  Int_t Status; // particle status | hepevt.isthep[number]
  Int_t IsPU; // 0 or 1 for particles from pile-up interactions

  Int_t M1; // particle 1st mother | hepevt.jmohep[number][0] - 1
  Int_t M2; // particle 2nd mother | hepevt.jmohep[number][1] - 1

  Int_t D1; // particle 1st daughter | hepevt.jdahep[number][0] - 1
  Int_t D2; // particle last daughter | hepevt.jdahep[number][1] - 1

  Int_t Charge; // particle charge

  Float_t Mass; // particle mass

  Float_t E; // particle energy | hepevt.phep[number][3]
  Float_t Px; // particle momentum vector (x component) | hepevt.phep[number][0]
  Float_t Py; // particle momentum vector (y component) | hepevt.phep[number][1]
  Float_t Pz; // particle momentum vector (z component) | hepevt.phep[number][2]

  Float_t P; // particle momentum
  Float_t PT; // particle transverse momentum
  Float_t Eta; // particle pseudorapidity
  Float_t Phi; // particle azimuthal angle

  Float_t Rapidity; // particle rapidity
  Float_t CtgTheta; // particle cotangent of theta

  Float_t D0; // particle transverse impact parameter
  Float_t DZ; // particle longitudinal impact parameter

  Float_t T; // particle vertex position (t component) | hepevt.vhep[number][3]
  Float_t X; // particle vertex position (x component) | hepevt.vhep[number][0]
  Float_t Y; // particle vertex position (y component) | hepevt.vhep[number][1]
  Float_t Z; // particle vertex position (z component) | hepevt.vhep[number][2]

  static CompBase *fgCompare; //!
  const CompBase *GetCompare() const { return fgCompare; }

  TLorentzVector P4() const;

  ClassDef(GenParticle, 2)
};

//---------------------------------------------------------------------------

class Vertex: public SortableObject
{
public:

  Float_t T; // vertex position (t component)
  Float_t X; // vertex position (x component)
  Float_t Y; // vertex position (y component)
  Float_t Z; // vertex position (z component)

  Double_t ErrorT; // vertex position error (t component)
  Double_t ErrorX; // vertex position error (x component)
  Double_t ErrorY; // vertex position error (y component)
  Double_t ErrorZ; // vertex position error (z component)

  Int_t Index; // vertex index
  Int_t NDF; // number of degrees of freedom

  Double_t Sigma; // vertex position (z component) error
  Double_t SumPT2; // sum pt^2 of tracks attached to the vertex
  Double_t GenSumPT2; // sum pt^2 of gen tracks attached to the vertex

  Double_t GenDeltaZ; // distance in z to closest generated vertex
  Double_t BTVSumPT2; // sum pt^2 of tracks attached to the secondary vertex

  TRefArray Constituents; // references to constituents

  static CompBase *fgCompare; //!
  const CompBase *GetCompare() const { return fgCompare; }

  ClassDef(Vertex, 3)
};

//---------------------------------------------------------------------------

class MissingET: public TObject
{
public:
  Float_t MET; // mising transverse energy
  Float_t Eta; // mising energy pseudorapidity
  Float_t Phi; // mising energy azimuthal angle

  TLorentzVector P4() const;

  ClassDef(MissingET, 1)
};

//---------------------------------------------------------------------------

class ScalarHT: public TObject
{
public:
  Float_t HT; // scalar sum of transverse momenta

  ClassDef(ScalarHT, 1)
};

//---------------------------------------------------------------------------

class Rho: public TObject
{
public:
  Float_t Rho; // rho energy density
  Float_t Edges[2]; // pseudorapidity range edges

  ClassDef(Rho, 1)
};

//---------------------------------------------------------------------------

class Weight: public TObject
{
public:
  Float_t Weight; // weight for the event

  ClassDef(Weight, 1)
};

//---------------------------------------------------------------------------

class Photon: public SortableObject
{
public:

  Float_t PT; // photon transverse momentum
  Float_t Eta; // photon pseudorapidity
  Float_t Phi; // photon azimuthal angle

  Float_t E; // photon energy

  Float_t T; // particle arrival time of flight

  Float_t EhadOverEem; // ratio of the hadronic versus electromagnetic energy deposited in the calorimeter

  TRefArray Particles; // references to generated particles

  Float_t IsolationVar; // isolation variable
  Float_t IsolationVarRhoCorr; // isolation variable
  Float_t SumPtCharged; // isolation variable
  Float_t SumPtNeutral; // isolation variable
  Float_t SumPtChargedPU; // isolation variable
  Float_t SumPt; // isolation variable

  static CompBase *fgCompare; //!
  const CompBase *GetCompare() const { return fgCompare; }

  TLorentzVector P4() const;

  ClassDef(Photon, 3)
};

//---------------------------------------------------------------------------

class Electron: public SortableObject
{
public:

  Float_t PT; // electron transverse momentum
  Float_t Eta; // electron pseudorapidity
  Float_t Phi; // electron azimuthal angle

  Float_t T; // particle arrival time of flight

  Int_t Charge; // electron charge

  Float_t EhadOverEem; // ratio of the hadronic versus electromagnetic energy deposited in the calorimeter

  TRef Particle; // reference to generated particle

  Float_t IsolationVar; // isolation variable
  Float_t IsolationVarRhoCorr; // isolation variable
  Float_t SumPtCharged; // isolation variable
  Float_t SumPtNeutral; // isolation variable
  Float_t SumPtChargedPU; // isolation variable
  Float_t SumPt; // isolation variable

  static CompBase *fgCompare; //!
  const CompBase *GetCompare() const { return fgCompare; }

  TLorentzVector P4() const;

  ClassDef(Electron, 3)
};

//---------------------------------------------------------------------------

class Muon: public SortableObject
{
public:

  Float_t PT; // muon transverse momentum
  Float_t Eta; // muon pseudorapidity
  Float_t Phi; // muon azimuthal angle

  Float_t T; // particle arrival time of flight

  Int_t Charge; // muon charge

  TRef Particle; // reference to generated particle

  Float_t IsolationVar; // isolation variable
  Float_t IsolationVarRhoCorr; // isolation variable
  Float_t SumPtCharged; // isolation variable
  Float_t SumPtNeutral; // isolation variable
  Float_t SumPtChargedPU; // isolation variable
  Float_t SumPt; // isolation variable

  static CompBase *fgCompare; //!
  const CompBase *GetCompare() const { return fgCompare; }

  TLorentzVector P4() const;

  ClassDef(Muon, 3)
};

//---------------------------------------------------------------------------

class Jet: public SortableObject
{
public:

  Float_t PT; // jet transverse momentum
  Float_t Eta; // jet pseudorapidity
  Float_t Phi; // jet azimuthal angle

  Float_t T; //particle arrival time of flight

  Float_t Mass; // jet invariant mass

  Float_t DeltaEta;  // jet radius in pseudorapidity
  Float_t DeltaPhi;  // jet radius in azimuthal angle

  UInt_t Flavor; // jet flavor
  UInt_t FlavorAlgo; // jet flavor
  UInt_t FlavorPhys; // jet flavor

  UInt_t BTag; // 0 or 1 for a jet that has been tagged as containing a heavy quark
  UInt_t BTagAlgo; // 0 or 1 for a jet that has been tagged as containing a heavy quark
  UInt_t BTagPhys; // 0 or 1 for a jet that has been tagged as containing a heavy quark

  UInt_t TauTag; // 0 or 1 for a jet that has been tagged as a tau

  Int_t Charge; // tau charge

  Float_t EhadOverEem; // ratio of the hadronic versus electromagnetic energy deposited in the calorimeter

  Int_t NCharged; // number of charged constituents
  Int_t NNeutrals; // number of neutral constituents
  Float_t Beta; // (sum pt of charged pile-up constituents)/(sum pt of charged constituents)
  Float_t BetaStar; // (sum pt of charged constituents coming from hard interaction)/(sum pt of charged constituents)
  Float_t MeanSqDeltaR; // average distance (squared) between constituent and jet weighted by pt (squared) of constituent
  Float_t PTD; // average pt between constituent and jet weighted by pt of constituent
  Float_t FracPt[5]; // (sum pt of constituents within a ring 0.1*i < DeltaR < 0.1*(i+1))/(sum pt of constituents)

  Float_t Tau[5]; // N-subjettiness

  TLorentzVector TrimmedP4; // first entry (i = 0) is the total Trimmed Jet 4-momenta and from i = 1 to 4 are the trimmed subjets 4-momenta
  TLorentzVector PrunedP4; // first entry (i = 0) is the total Pruned Jet 4-momenta and from i = 1 to 4 are the pruned subjets 4-momenta
  TLorentzVector SoftDroppedP4; // first entry (i = 0) is the total SoftDropped Jet 4-momenta and from i = 1 to 4 are the pruned subjets 4-momenta

  Int_t NSubJetsTrimmed; // number of subjets trimmed
  Int_t NSubJetsPruned; // number of subjets pruned
  Int_t NSubJetsSoftDropped; // number of subjets soft-dropped

  TRefArray Constituents; // references to constituents
  TRefArray Particles; // references to generated particles

  static CompBase *fgCompare; //!
  const CompBase *GetCompare() const { return fgCompare; }

  TLorentzVector P4() const;
  TLorentzVector Area;

  ClassDef(Jet, 3)
};

//---------------------------------------------------------------------------

class Track: public SortableObject
{
public:
  Int_t PID; // HEP ID number

  Int_t Charge; // track charge

  Float_t P; // track momentum
  Float_t PT; // track transverse momentum
  Float_t Eta; // track pseudorapidity
  Float_t Phi; // track azimuthal angle
  Float_t CtgTheta; // track cotangent of theta

  Float_t EtaOuter; // track pseudorapidity at the tracker edge
  Float_t PhiOuter; // track azimuthal angle at the tracker edge

  Float_t T; // track vertex position (t component)
  Float_t X; // track vertex position (x component)
  Float_t Y; // track vertex position (y component)
  Float_t Z; // track vertex position (z component)

  Float_t TOuter; // track position (t component) at the tracker edge
  Float_t XOuter; // track position (x component) at the tracker edge
  Float_t YOuter; // track position (y component) at the tracker edge
  Float_t ZOuter; // track position (z component) at the tracker edge

  Float_t Xd; // X coordinate of point of closest approach to vertex
  Float_t Yd; // Y coordinate of point of closest approach to vertex
  Float_t Zd; // Z coordinate of point of closest approach to vertex

  Float_t L; // track path length
  Float_t D0; // track transverse impact parameter
  Float_t DZ; // track longitudinal impact parameter

  Float_t ErrorP; // track momentum error
  Float_t ErrorPT; // track transverse momentum error
  Float_t ErrorPhi; // track azimuthal angle error
  Float_t ErrorCtgTheta; // track cotangent of theta error

  Float_t ErrorT; // time measurement error
  Float_t ErrorD0; // track transverse impact parameter error
  Float_t ErrorDZ; // track longitudinal impact parameter error

  TRef Particle; // reference to generated particle

  Int_t VertexIndex; // reference to vertex

  static CompBase *fgCompare; //!
  const CompBase *GetCompare() const { return fgCompare; }

  TLorentzVector P4() const;

  ClassDef(Track, 3)
};

//---------------------------------------------------------------------------

class Tower: public SortableObject
{
public:
  Float_t ET; // calorimeter tower transverse energy
  Float_t Eta; // calorimeter tower pseudorapidity
  Float_t Phi; // calorimeter tower azimuthal angle

  Float_t E; // calorimeter tower energy

  Float_t T; // ecal deposit time, averaged by sqrt(EM energy) over all particles, not smeared
  Int_t NTimeHits; // number of hits contributing to time measurement

  Float_t Eem; // calorimeter tower electromagnetic energy
  Float_t Ehad; // calorimeter tower hadronic energy

  Float_t Edges[4]; // calorimeter tower edges

  TRefArray Particles; // references to generated particles

  static CompBase *fgCompare; //!
  const CompBase *GetCompare() const { return fgCompare; }

  TLorentzVector P4() const;

  ClassDef(Tower, 2)
};

//---------------------------------------------------------------------------

class HectorHit: public SortableObject
{
public:
  Float_t E; // reconstructed energy [GeV]

  Float_t Tx; // angle of the momentum in the horizontal (x,z) plane [urad]
  Float_t Ty; // angle of the momentum in the verical (y,z) plane [urad]

  Float_t T; // time of flight to the detector [s]

  Float_t X; // horizontal distance to the beam [um]
  Float_t Y; // vertical distance to the beam [um]
  Float_t S; // distance to the interaction point [m]

  TRef Particle; // reference to generated particle

  static CompBase *fgCompare; //!
  const CompBase *GetCompare() const { return fgCompare; }

  ClassDef(HectorHit, 1)
};

//---------------------------------------------------------------------------

class Candidate: public SortableObject
{
  friend class DelphesFactory;

public:
  Candidate();

  Int_t PID;

  Int_t Status;
  Int_t M1, M2, D1, D2;

  Int_t Charge;

  Float_t Mass;

  Int_t IsPU;
  Int_t IsRecoPU;

  Int_t IsConstituent;

  Int_t IsFromConversion;

  UInt_t Flavor;
  UInt_t FlavorAlgo;
  UInt_t FlavorPhys;

  UInt_t BTag;
  UInt_t BTagAlgo;
  UInt_t BTagPhys;

  UInt_t TauTag;

  Float_t Eem;
  Float_t Ehad;

  Float_t Edges[4];
  Float_t DeltaEta;
  Float_t DeltaPhi;

  TLorentzVector Momentum, Position, InitialPosition, PositionError, Area;

  Float_t L; // path length
  Float_t ErrorT; // path length
  Float_t D0;
  Float_t ErrorD0;
  Float_t DZ;
  Float_t ErrorDZ;
  Float_t P;
  Float_t ErrorP;
  Float_t PT;
  Float_t ErrorPT;
  Float_t CtgTheta;
  Float_t ErrorCtgTheta;
  Float_t Phi;
  Float_t ErrorPhi;

  Float_t Xd;
  Float_t Yd;
  Float_t Zd;

  // tracking resolution

  Float_t TrackResolution;

  // PileUpJetID variables

  Int_t NCharged;
  Int_t NNeutrals;
  Float_t Beta;
  Float_t BetaStar;
  Float_t MeanSqDeltaR;
  Float_t PTD;
  Float_t FracPt[5];

  // Timing information

  Int_t NTimeHits;
  std::vector< std::pair< Float_t, Float_t > > ECalEnergyTimePairs;

  // Isolation variables

  Float_t IsolationVar;
  Float_t IsolationVarRhoCorr;
  Float_t SumPtCharged;
  Float_t SumPtNeutral;
  Float_t SumPtChargedPU;
  Float_t SumPt;

  // vertex variables

  Int_t ClusterIndex;
  Int_t ClusterNDF;
  Double_t ClusterSigma;
  Double_t SumPT2;
  Double_t BTVSumPT2;
  Double_t GenDeltaZ;
  Double_t GenSumPT2;

  // N-subjettiness variables

  Float_t Tau[5];

  // Other Substructure variables

  TLorentzVector TrimmedP4; // first entry (i = 0) is the total Trimmed Jet 4-momenta and from i = 1 to 4 are the trimmed subjets 4-momenta
  TLorentzVector PrunedP4; // first entry (i = 0) is the total Pruned Jet 4-momenta and from i = 1 to 4 are the pruned subjets 4-momenta
  TLorentzVector SoftDroppedP4; // first entry (i = 0) is the total SoftDropped Jet 4-momenta and from i = 1 to 4 are the pruned subjets 4-momenta

  Int_t NSubJetsTrimmed; // number of subjets trimmed
  Int_t NSubJetsPruned; // number of subjets pruned
  Int_t NSubJetsSoftDropped; // number of subjets soft-dropped


  static CompBase *fgCompare; //!
  const CompBase *GetCompare() const { return fgCompare; }

  void AddCandidate(Candidate *object);
  TObjArray *GetCandidates();

  Bool_t Overlaps(const Candidate *object) const;

  virtual void Copy(TObject &object) const;
  virtual TObject *Clone(const char *newname = "") const;
  virtual void Clear(Option_t* option = "");

private:
  DelphesFactory *fFactory; //!
  TObjArray *fArray; //!

  void SetFactory(DelphesFactory *factory) { fFactory = factory; }

  ClassDef(Candidate, 5)
};

#endif // DelphesClasses_h




==> anc/delphes/FastJetFinder.cc <==
/*
 *  Delphes: a framework for fast simulation of a generic collider experiment
 *  Copyright (C) 2012-2014  Universite catholique de Louvain (UCL), Belgium
 *
 *  This program is free software: you can redistribute it and/or modify
 *  it under the terms of the GNU General Public License as published by
 *  the Free Software Foundation, either version 3 of the License, or
 *  (at your option) any later version.
 *
 *  This program is distributed in the hope that it will be useful,
 *  but WITHOUT ANY WARRANTY; without even the implied warranty of
 *  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 *  GNU General Public License for more details.
 *
 *  You should have received a copy of the GNU General Public License
 *  along with this program.  If not, see <http://www.gnu.org/licenses/>.
 */


/** \class FastJetFinder
 *
 *  Finds jets using FastJet library.
 *
 *  \author P. Demin - UCL, Louvain-la-Neuve
 *
 */

#include "modules/FastJetFinder.h"

#include "classes/DelphesClasses.h"
#include "classes/DelphesFactory.h"
#include "classes/DelphesFormula.h"

#include "ExRootAnalysis/ExRootResult.h"
#include "ExRootAnalysis/ExRootFilter.h"
#include "ExRootAnalysis/ExRootClassifier.h"

#include "TMath.h"
#include "TString.h"
#include "TFormula.h"
#include "TRandom3.h"
#include "TObjArray.h"
#include "TDatabasePDG.h"
#include "TLorentzVector.h"

#include <algorithm>
#include <stdexcept>
#include <iostream>
#include <sstream>
#include <vector>

#include "fastjet/PseudoJet.hh"
#include "fastjet/JetDefinition.hh"
#include "fastjet/ClusterSequence.hh"
#include "fastjet/Selector.hh"
#include "fastjet/ClusterSequenceArea.hh"
#include "fastjet/tools/JetMedianBackgroundEstimator.hh"

#include "fastjet/plugins/SISCone/fastjet/SISConePlugin.hh"
#include "fastjet/plugins/CDFCones/fastjet/CDFMidPointPlugin.hh"
#include "fastjet/plugins/CDFCones/fastjet/CDFJetCluPlugin.hh"

#include "fastjet/contribs/Nsubjettiness/Nsubjettiness.hh"
#include "fastjet/contribs/Nsubjettiness/Njettiness.hh"
#include "fastjet/contribs/Nsubjettiness/NjettinessPlugin.hh"
#include "fastjet/contribs/Nsubjettiness/ExtraRecombiners.hh"

#include "fastjet/tools/Filter.hh"
#include "fastjet/tools/Pruner.hh"
#include "fastjet/contribs/RecursiveTools/SoftDrop.hh"

using namespace std;
using namespace fastjet;
using namespace fastjet::contrib;


//------------------------------------------------------------------------------

FastJetFinder::FastJetFinder() :
  fPlugin(0), fRecomb(0), fAxesDef(0), fMeasureDef(0), fNjettinessPlugin(0), 
  fDefinition(0), fAreaDefinition(0), fItInputArray(0)
{

}

//------------------------------------------------------------------------------

FastJetFinder::~FastJetFinder()
{

}

//------------------------------------------------------------------------------

void FastJetFinder::Init()
{
  JetDefinition::Plugin *plugin = 0;
  JetDefinition::Recombiner *recomb = 0;
  ExRootConfParam param;
  Long_t i, size;
  Double_t etaMin, etaMax;
  TEstimatorStruct estimatorStruct;

  // define algorithm

  fJetAlgorithm = GetInt("JetAlgorithm", 6);
  fParameterR = GetDouble("ParameterR", 0.5);

  fConeRadius = GetDouble("ConeRadius", 0.5);
  fSeedThreshold = GetDouble("SeedThreshold", 1.0);
  fConeAreaFraction = GetDouble("ConeAreaFraction", 1.0);
  fMaxIterations = GetInt("MaxIterations", 100);
  fMaxPairSize = GetInt("MaxPairSize", 2);
  fIratch = GetInt("Iratch", 1);
  fAdjacencyCut = GetInt("AdjacencyCut", 2);
  fOverlapThreshold = GetDouble("OverlapThreshold", 0.75);

  fJetPTMin = GetDouble("JetPTMin", 10.0);

  //-- N(sub)jettiness parameters --

  fComputeNsubjettiness = GetBool("ComputeNsubjettiness", false);
  fBeta = GetDouble("Beta", 1.0);
  fAxisMode = GetInt("AxisMode", 1);
  fRcutOff = GetDouble("RcutOff", 0.8); // used only if Njettiness is used as jet clustering algo (case 8)
  fN = GetInt("N", 2);                  // used only if Njettiness is used as jet clustering algo (case 8)
     
  fMeasureDef = new UnnormalizedMeasure(fBeta);
   
  switch(fAxisMode)
  {
    default:
      case 1:
        fAxesDef = new WTA_KT_Axes();
        break;
      case 2:
        fAxesDef = new OnePass_WTA_KT_Axes();
        break;
      case 3:
        fAxesDef = new KT_Axes();
        break;
      case 4:
        fAxesDef = new OnePass_KT_Axes();
   }

  //-- Trimming parameters --
  
  fComputeTrimming = GetBool("ComputeTrimming", false);
  fRTrim = GetDouble("RTrim", 0.2);
  fPtFracTrim = GetDouble("PtFracTrim", 0.05);
  

  //-- Pruning parameters --
  
  fComputePruning = GetBool("ComputePruning", false);
  fZcutPrun = GetDouble("ZcutPrun", 0.1);
  fRcutPrun = GetDouble("RcutPrun", 0.5);
  fRPrun = GetDouble("RPrun", 0.8);
 
  //-- SoftDrop parameters --
  
  fComputeSoftDrop     = GetBool("ComputeSoftDrop", false);
  fBetaSoftDrop        = GetDouble("BetaSoftDrop", 0.0);
  fSymmetryCutSoftDrop = GetDouble("SymmetryCutSoftDrop", 0.1);
  fR0SoftDrop= GetDouble("R0SoftDrop=", 0.8);
  

  // ---  Jet Area Parameters ---
  fAreaAlgorithm = GetInt("AreaAlgorithm", 0);
  fComputeRho = GetBool("ComputeRho", false);

  // - ghost based areas -
  fGhostEtaMax = GetDouble("GhostEtaMax", 5.0);
  fRepeat = GetInt("Repeat", 1);
  fGhostArea = GetDouble("GhostArea", 0.01);
  fGridScatter = GetDouble("GridScatter", 1.0);
  fPtScatter = GetDouble("PtScatter", 0.1);
  fMeanGhostPt = GetDouble("MeanGhostPt", 1.0E-100);

  // - voronoi based areas -
  fEffectiveRfact = GetDouble("EffectiveRfact", 1.0);

  switch(fAreaAlgorithm)
  {
    case 1:
      fAreaDefinition = new AreaDefinition(active_area_explicit_ghosts, GhostedAreaSpec(fGhostEtaMax, fRepeat, fGhostArea, fGridScatter, fPtScatter, fMeanGhostPt));
      break;
    case 2:
      fAreaDefinition = new AreaDefinition(one_ghost_passive_area, GhostedAreaSpec(fGhostEtaMax, fRepeat, fGhostArea, fGridScatter, fPtScatter, fMeanGhostPt));
      break;
    case 3:
      fAreaDefinition = new AreaDefinition(passive_area, GhostedAreaSpec(fGhostEtaMax, fRepeat, fGhostArea, fGridScatter, fPtScatter, fMeanGhostPt));
      break;
    case 4:
      fAreaDefinition = new AreaDefinition(VoronoiAreaSpec(fEffectiveRfact));
      break;
    case 5:
      fAreaDefinition = new AreaDefinition(active_area, GhostedAreaSpec(fGhostEtaMax, fRepeat, fGhostArea, fGridScatter, fPtScatter, fMeanGhostPt));
      break;
    default:
    case 0:
      fAreaDefinition = 0;
      break;
  }

  switch(fJetAlgorithm)
  {
    case 1:
      plugin = new CDFJetCluPlugin(fSeedThreshold, fConeRadius, fAdjacencyCut, fMaxIterations, fIratch, fOverlapThreshold);
      fDefinition = new JetDefinition(plugin);
      break;
    case 2:
      plugin = new CDFMidPointPlugin(fSeedThreshold, fConeRadius, fConeAreaFraction, fMaxPairSize, fMaxIterations, fOverlapThreshold);
      fDefinition = new JetDefinition(plugin);
      break;
    case 3:
      plugin = new SISConePlugin(fConeRadius, fOverlapThreshold, fMaxIterations, fJetPTMin);
      fDefinition = new JetDefinition(plugin);
      break;
    case 4:
      fDefinition = new JetDefinition(kt_algorithm, fParameterR);
      break;
    case 5:
      fDefinition = new JetDefinition(cambridge_algorithm, fParameterR);
      break;
    default:
    case 6:
      fDefinition = new JetDefinition(antikt_algorithm, fParameterR);
      break;
    case 7:
      recomb = new WinnerTakeAllRecombiner();
      fDefinition = new JetDefinition(antikt_algorithm, fParameterR, recomb, Best);
      break;
    case 8:
      fNjettinessPlugin = new NjettinessPlugin(fN, Njettiness::wta_kt_axes, Njettiness::unnormalized_cutoff_measure, fBeta, fRcutOff);
      fDefinition = new JetDefinition(fNjettinessPlugin);
      break;
  }

   

  fPlugin = plugin;
  fRecomb = recomb;

  ClusterSequence::print_banner();

  if(fComputeRho && fAreaDefinition)
  {
    // read eta ranges

    param = GetParam("RhoEtaRange");
    size = param.GetSize();

    fEstimators.clear();
    for(i = 0; i < size/2; ++i)
    {
      etaMin = param[i*2].GetDouble();
      etaMax = param[i*2 + 1].GetDouble();
      estimatorStruct.estimator = new JetMedianBackgroundEstimator(SelectorRapRange(etaMin, etaMax), *fDefinition, *fAreaDefinition);
      estimatorStruct.etaMin = etaMin;
      estimatorStruct.etaMax = etaMax;
      fEstimators.push_back(estimatorStruct);
    }
  }

  // import input array

  fInputArray = ImportArray(GetString("InputArray", "Calorimeter/towers"));
  fItInputArray = fInputArray->MakeIterator();

  // create output arrays

  fOutputArray = ExportArray(GetString("OutputArray", "jets"));
  fRhoOutputArray = ExportArray(GetString("RhoOutputArray", "rho"));
}

//------------------------------------------------------------------------------

void FastJetFinder::Finish()
{
  vector< TEstimatorStruct >::iterator itEstimators;

  for(itEstimators = fEstimators.begin(); itEstimators != fEstimators.end(); ++itEstimators)
  {
    if(itEstimators->estimator) delete itEstimators->estimator;
  }

  if(fItInputArray) delete fItInputArray;
  if(fDefinition) delete fDefinition;
  if(fAreaDefinition) delete fAreaDefinition;
  if(fPlugin) delete static_cast<JetDefinition::Plugin*>(fPlugin);
  if(fRecomb) delete static_cast<JetDefinition::Recombiner*>(fRecomb);
  if(fNjettinessPlugin) delete static_cast<JetDefinition::Plugin*>(fNjettinessPlugin);
  if(fAxesDef) delete fAxesDef;
  if(fMeasureDef) delete fMeasureDef;
}

//------------------------------------------------------------------------------

void FastJetFinder::Process()
{
  Candidate *candidate, *constituent;
  TLorentzVector momentum;

  Double_t deta, dphi, detaMax, dphiMax;
  Double_t time, timeWeight;
  Int_t number, ncharged, nneutrals;
  Int_t charge; 
  Double_t rho = 0.0;
  PseudoJet jet, area;
  ClusterSequence *sequence;
  vector< PseudoJet > inputList, outputList, subjets;
  vector< PseudoJet >::iterator itInputList, itOutputList;
  vector< TEstimatorStruct >::iterator itEstimators;

  DelphesFactory *factory = GetFactory();

  inputList.clear();

  // loop over input objects
  fItInputArray->Reset();
  number = 0;
  while((candidate = static_cast<Candidate*>(fItInputArray->Next())))
  {
    momentum = candidate->Momentum;
    jet = PseudoJet(momentum.Px(), momentum.Py(), momentum.Pz(), momentum.E());
    jet.set_user_index(number);
    inputList.push_back(jet);
    ++number;
  }

  // construct jets
  if(fAreaDefinition)
  {
    sequence = new ClusterSequenceArea(inputList, *fDefinition, *fAreaDefinition);
  }
  else
  {
    sequence = new ClusterSequence(inputList, *fDefinition);
  }

  // compute rho and store it
  if(fComputeRho && fAreaDefinition)
  {
    for(itEstimators = fEstimators.begin(); itEstimators != fEstimators.end(); ++itEstimators)
    {
      itEstimators->estimator->set_particles(inputList);
      rho = itEstimators->estimator->rho();

      candidate = factory->NewCandidate();
      candidate->Momentum.SetPtEtaPhiE(rho, 0.0, 0.0, rho);
      candidate->Edges[0] = itEstimators->etaMin;
      candidate->Edges[1] = itEstimators->etaMax;
      fRhoOutputArray->Add(candidate);
    }
  }

  outputList.clear();
  outputList = sorted_by_pt(sequence->inclusive_jets(fJetPTMin));


  // loop over all jets and export them
  detaMax = 0.0;
  dphiMax = 0.0;
  
  for(itOutputList = outputList.begin(); itOutputList != outputList.end(); ++itOutputList)
  {
    jet = *itOutputList;
    if(fJetAlgorithm == 7) jet = join(jet.constituents());

    momentum.SetPxPyPzE(jet.px(), jet.py(), jet.pz(), jet.E());

    area.reset(0.0, 0.0, 0.0, 0.0);
    if(fAreaDefinition) area = itOutputList->area_4vector();

    candidate = factory->NewCandidate();

    time = 0.0;
    timeWeight = 0.0;

    charge = 0;

    ncharged = 0;
    nneutrals = 0;

    inputList.clear();
    inputList = sequence->constituents(*itOutputList);

    for(itInputList = inputList.begin(); itInputList != inputList.end(); ++itInputList)
    {
      if(itInputList->user_index() < 0) continue;
      constituent = static_cast<Candidate*>(fInputArray->At(itInputList->user_index()));

      deta = TMath::Abs(momentum.Eta() - constituent->Momentum.Eta());
      dphi = TMath::Abs(momentum.DeltaPhi(constituent->Momentum));
      if(deta > detaMax) detaMax = deta;
      if(dphi > dphiMax) dphiMax = dphi;

      if(constituent->Charge == 0) nneutrals++;
      else ncharged++;

      time += TMath::Sqrt(constituent->Momentum.E())*(constituent->Position.T());
      timeWeight += TMath::Sqrt(constituent->Momentum.E());

      charge += constituent->Charge;

      candidate->AddCandidate(constituent);
    }

    candidate->Momentum = momentum;
    candidate->Position.SetT(time/timeWeight);
    candidate->Area.SetPxPyPzE(area.px(), area.py(), area.pz(), area.E());

    candidate->DeltaEta = detaMax;
    candidate->DeltaPhi = dphiMax;
    candidate->Charge = charge; 
    candidate->NNeutrals = nneutrals;
    candidate->NCharged = ncharged;
    
    //------------------------------------
    // Trimming
    //------------------------------------

    if(fComputeTrimming)
    {

      fastjet::Filter    trimmer(fastjet::JetDefinition(fastjet::kt_algorithm,fRTrim),fastjet::SelectorPtFractionMin(fPtFracTrim));
      fastjet::PseudoJet trimmed_jet = trimmer(*itOutputList);
      
      trimmed_jet = join(trimmed_jet.constituents());
     
       candidate->TrimmedP4.SetPtEtaPhiM(trimmed_jet.pt(), trimmed_jet.eta(), trimmed_jet.phi(), trimmed_jet.m());
//       candidate->TrimmedP4[0].SetPtEtaPhiM(trimmed_jet.pt(), trimmed_jet.eta(), trimmed_jet.phi(), trimmed_jet.m());
//         
//       // four hardest subjets 
//       subjets.clear();
//       subjets = trimmed_jet.pieces();
//       subjets = sorted_by_pt(subjets);
//       
//       candidate->NSubJetsTrimmed = subjets.size();
// 
//       for (size_t i = 0; i < subjets.size() and i < 4; i++)
//       {
// 	    if(subjets.at(i).pt() < 0) continue ; 
//  	    candidate->TrimmedP4[i+1].SetPtEtaPhiM(subjets.at(i).pt(), subjets.at(i).eta(), subjets.at(i).phi(), subjets.at(i).m());
//       }
    }
    
    
    //------------------------------------
    // Pruning
    //------------------------------------
    
    
    if(fComputePruning)
    {

      fastjet::Pruner    pruner(fastjet::JetDefinition(fastjet::cambridge_algorithm,fRPrun),fZcutPrun,fRcutPrun);
      fastjet::PseudoJet pruned_jet = pruner(*itOutputList);
      
      candidate->PrunedP4.SetPtEtaPhiM(pruned_jet.pt(), pruned_jet.eta(), pruned_jet.phi(), pruned_jet.m());

//       candidate->PrunedP4[0].SetPtEtaPhiM(pruned_jet.pt(), pruned_jet.eta(), pruned_jet.phi(), pruned_jet.m());
//          
//       // four hardest subjet 
//       subjets.clear();
//       subjets = pruned_jet.pieces();
//       subjets = sorted_by_pt(subjets);
//       
//       candidate->NSubJetsPruned = subjets.size();
// 
//       for (size_t i = 0; i < subjets.size() and i < 4; i++)
//       {
// 	    if(subjets.at(i).pt() < 0) continue ; 
//   	    candidate->PrunedP4[i+1].SetPtEtaPhiM(subjets.at(i).pt(), subjets.at(i).eta(), subjets.at(i).phi(), subjets.at(i).m());
//       }

    } 
     
    //------------------------------------
    // SoftDrop
    //------------------------------------
   
    if(fComputeSoftDrop)
    {
    
      contrib::SoftDrop softDrop(fBetaSoftDrop,fSymmetryCutSoftDrop,fR0SoftDrop);
      fastjet::PseudoJet softdrop_jet = softDrop(*itOutputList);
      
      candidate->SoftDroppedP4.SetPtEtaPhiM(softdrop_jet.pt(), softdrop_jet.eta(), softdrop_jet.phi(), softdrop_jet.m());
      
//       candidate->SoftDroppedP4[0].SetPtEtaPhiM(softdrop_jet.pt(), softdrop_jet.eta(), softdrop_jet.phi(), softdrop_jet.m());
//         
//       // four hardest subjet 
//       
//       subjets.clear();
//       subjets    = softdrop_jet.pieces();
//       subjets    = sorted_by_pt(subjets);
//       candidate->NSubJetsSoftDropped = softdrop_jet.pieces().size();
// 
//       for (size_t i = 0; i < subjets.size()  and i < 4; i++)
//       {
// 	    if(subjets.at(i).pt() < 0) continue ; 
//   	    candidate->SoftDroppedP4[i+1].SetPtEtaPhiM(subjets.at(i).pt(), subjets.at(i).eta(), subjets.at(i).phi(), subjets.at(i).m());
//       }
    }
  
    // --- compute N-subjettiness with N = 1,2,3,4,5 ----

    if(fComputeNsubjettiness)
    {
     
      Nsubjettiness nSub1(1, *fAxesDef, *fMeasureDef);
      Nsubjettiness nSub2(2, *fAxesDef, *fMeasureDef);
      Nsubjettiness nSub3(3, *fAxesDef, *fMeasureDef);
      Nsubjettiness nSub4(4, *fAxesDef, *fMeasureDef);
      Nsubjettiness nSub5(5, *fAxesDef, *fMeasureDef);
     
      candidate->Tau[0] = nSub1(*itOutputList);
      candidate->Tau[1] = nSub2(*itOutputList);
      candidate->Tau[2] = nSub3(*itOutputList);
      candidate->Tau[3] = nSub4(*itOutputList);
      candidate->Tau[4] = nSub5(*itOutputList);
         
    }

    fOutputArray->Add(candidate);
  }
  delete sequence;
}


==> anc/delphes/TreeWriter.cc <==
/*
 *  Delphes: a framework for fast simulation of a generic collider experiment
 *  Copyright (C) 2012-2014  Universite catholique de Louvain (UCL), Belgium
 *
 *  This program is free software: you can redistribute it and/or modify
 *  it under the terms of the GNU General Public License as published by
 *  the Free Software Foundation, either version 3 of the License, or
 *  (at your option) any later version.
 *
 *  This program is distributed in the hope that it will be useful,
 *  but WITHOUT ANY WARRANTY; without even the implied warranty of
 *  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 *  GNU General Public License for more details.
 *
 *  You should have received a copy of the GNU General Public License
 *  along with this program.  If not, see <http://www.gnu.org/licenses/>.
 */


/** \class TreeWriter
 *
 *  Fills ROOT tree branches.
 *
 *  \author P. Demin - UCL, Louvain-la-Neuve
 *
 */

#include "modules/TreeWriter.h"

#include "classes/DelphesClasses.h"
#include "classes/DelphesFactory.h"
#include "classes/DelphesFormula.h"

#include "ExRootAnalysis/ExRootResult.h"
#include "ExRootAnalysis/ExRootFilter.h"
#include "ExRootAnalysis/ExRootClassifier.h"
#include "ExRootAnalysis/ExRootTreeBranch.h"

#include "TROOT.h"
#include "TMath.h"
#include "TString.h"
#include "TFormula.h"
#include "TRandom3.h"
#include "TObjArray.h"
#include "TDatabasePDG.h"
#include "TLorentzVector.h"

#include <algorithm>
#include <stdexcept>
#include <iostream>
#include <sstream>

using namespace std;

//------------------------------------------------------------------------------

TreeWriter::TreeWriter()
{
}

//------------------------------------------------------------------------------

TreeWriter::~TreeWriter()
{
}

//------------------------------------------------------------------------------

void TreeWriter::Init()
{
  fClassMap[GenParticle::Class()] = &TreeWriter::ProcessParticles;
  fClassMap[Vertex::Class()] = &TreeWriter::ProcessVertices;
  fClassMap[Track::Class()] = &TreeWriter::ProcessTracks;
  fClassMap[Tower::Class()] = &TreeWriter::ProcessTowers;
  fClassMap[Photon::Class()] = &TreeWriter::ProcessPhotons;
  fClassMap[Electron::Class()] = &TreeWriter::ProcessElectrons;
  fClassMap[Muon::Class()] = &TreeWriter::ProcessMuons;
  fClassMap[Jet::Class()] = &TreeWriter::ProcessJets;
  fClassMap[MissingET::Class()] = &TreeWriter::ProcessMissingET;
  fClassMap[ScalarHT::Class()] = &TreeWriter::ProcessScalarHT;
  fClassMap[Rho::Class()] = &TreeWriter::ProcessRho;
  fClassMap[Weight::Class()] = &TreeWriter::ProcessWeight;
  fClassMap[HectorHit::Class()] = &TreeWriter::ProcessHectorHit;

  TBranchMap::iterator itBranchMap;
  map< TClass *, TProcessMethod >::iterator itClassMap;

  // read branch configuration and
  // import array with output from filter/classifier/jetfinder modules

  ExRootConfParam param = GetParam("Branch");
  Long_t i, size;
  TString branchName, branchClassName, branchInputArray;
  TClass *branchClass;
  TObjArray *array;
  ExRootTreeBranch *branch;

  size = param.GetSize();
  for(i = 0; i < size/3; ++i)
  {
    branchInputArray = param[i*3].GetString();
    branchName = param[i*3 + 1].GetString();
    branchClassName = param[i*3 + 2].GetString();

    branchClass = gROOT->GetClass(branchClassName);

    if(!branchClass)
    {
      cout << "** ERROR: cannot find class '" << branchClassName << "'" << endl;
      continue;
    }

    itClassMap = fClassMap.find(branchClass);
    if(itClassMap == fClassMap.end())
    {
      cout << "** ERROR: cannot create branch for class '" << branchClassName << "'" << endl;
      continue;
    }

    array = ImportArray(branchInputArray);
    branch = NewBranch(branchName, branchClass);

    fBranchMap.insert(make_pair(branch, make_pair(itClassMap->second, array)));
  }

}

//------------------------------------------------------------------------------

void TreeWriter::Finish()
{
}

//------------------------------------------------------------------------------

void TreeWriter::FillParticles(Candidate *candidate, TRefArray *array)
{
  TIter it1(candidate->GetCandidates());
  it1.Reset();
  array->Clear();
  while((candidate = static_cast<Candidate*>(it1.Next())))
  {
    TIter it2(candidate->GetCandidates());

    // particle
    if(candidate->GetCandidates()->GetEntriesFast() == 0)
    {
      array->Add(candidate);
      continue;
    }

    // track
    candidate = static_cast<Candidate*>(candidate->GetCandidates()->At(0));
    if(candidate->GetCandidates()->GetEntriesFast() == 0)
    {
      array->Add(candidate);
      continue;
    }

    // tower
    it2.Reset();
    while((candidate = static_cast<Candidate*>(it2.Next())))
    {
      array->Add(candidate->GetCandidates()->At(0));
    }
  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessParticles(ExRootTreeBranch *branch, TObjArray *array)
{
  TIter iterator(array);
  Candidate *candidate = 0;
  GenParticle *entry = 0;
  Double_t pt, signPz, cosTheta, eta, rapidity;

  const Double_t c_light = 2.99792458E8;

  // loop over all particles
  iterator.Reset();
  while((candidate = static_cast<Candidate*>(iterator.Next())))
  {
    const TLorentzVector &momentum = candidate->Momentum;
    const TLorentzVector &position = candidate->Position;

    entry = static_cast<GenParticle*>(branch->NewEntry());

    entry->SetBit(kIsReferenced);
    entry->SetUniqueID(candidate->GetUniqueID());

    pt = momentum.Pt();
    cosTheta = TMath::Abs(momentum.CosTheta());
    signPz = (momentum.Pz() >= 0.0) ? 1.0 : -1.0;
    eta = (cosTheta == 1.0 ? signPz*999.9 : momentum.Eta());
    rapidity = (cosTheta == 1.0 ? signPz*999.9 : momentum.Rapidity());

    entry->PID = candidate->PID;

    entry->Status = candidate->Status;
    entry->IsPU = candidate->IsPU;

    entry->M1 = candidate->M1;
    entry->M2 = candidate->M2;

    entry->D1 = candidate->D1;
    entry->D2 = candidate->D2;

    entry->Charge = candidate->Charge;
    entry->Mass = candidate->Mass;

    entry->E = momentum.E();
    entry->Px = momentum.Px();
    entry->Py = momentum.Py();
    entry->Pz = momentum.Pz();

    entry->D0            = candidate->D0;
    entry->DZ            = candidate->DZ;
    entry->P             = candidate->P;
    entry->PT            = candidate->PT;
    entry->CtgTheta      = candidate->CtgTheta;
    entry->Phi           = candidate->Phi;

    entry->Eta = eta;
    entry->Phi = momentum.Phi();
    entry->PT = pt;

    entry->Rapidity = rapidity;

    entry->X = position.X();
    entry->Y = position.Y();
    entry->Z = position.Z();
    entry->T = position.T()*1.0E-3/c_light;
  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessVertices(ExRootTreeBranch *branch, TObjArray *array)
{
  TIter iterator(array);
  Candidate *candidate = 0, *constituent = 0;
  Vertex *entry = 0;

  const Double_t c_light = 2.99792458E8;

  Double_t x, y, z, t, xError, yError, zError, tError, sigma, sumPT2, btvSumPT2, genDeltaZ, genSumPT2;
  UInt_t index, ndf;

  CompBase *compare = Candidate::fgCompare;
  Candidate::fgCompare = CompSumPT2<Candidate>::Instance();
  array->Sort();
  Candidate::fgCompare = compare;

  // loop over all vertices
  iterator.Reset();
  while((candidate = static_cast<Candidate*>(iterator.Next())))
  {

    index = candidate->ClusterIndex;
    ndf = candidate->ClusterNDF;
    sigma = candidate->ClusterSigma;
    sumPT2 = candidate->SumPT2;
    btvSumPT2 = candidate->BTVSumPT2;
    genDeltaZ = candidate->GenDeltaZ;
    genSumPT2 = candidate->GenSumPT2;

    x = candidate->Position.X();
    y = candidate->Position.Y();
    z = candidate->Position.Z();
    t = candidate->Position.T()*1.0E-3/c_light;

    xError = candidate->PositionError.X ();
    yError = candidate->PositionError.Y ();
    zError = candidate->PositionError.Z ();
    tError = candidate->PositionError.T ()*1.0E-3/c_light;

    entry = static_cast<Vertex*>(branch->NewEntry());

    entry->Index = index;
    entry->NDF = ndf;
    entry->Sigma = sigma;
    entry->SumPT2 = sumPT2;
    entry->BTVSumPT2 = btvSumPT2;
    entry->GenDeltaZ = genDeltaZ;
    entry->GenSumPT2 = genSumPT2;

    entry->X = x;
    entry->Y = y;
    entry->Z = z;
    entry->T = t;

    entry->ErrorX = xError;
    entry->ErrorY = yError;
    entry->ErrorZ = zError;
    entry->ErrorT = tError;


    TIter itConstituents(candidate->GetCandidates());
    itConstituents.Reset();
    entry->Constituents.Clear();
    while((constituent = static_cast<Candidate*>(itConstituents.Next())))
    {
      entry->Constituents.Add(constituent);
    }

  }
}


//------------------------------------------------------------------------------

void TreeWriter::ProcessTracks(ExRootTreeBranch *branch, TObjArray *array)
{
  TIter iterator(array);
  Candidate *candidate = 0;
  Candidate *particle = 0;
  Track *entry = 0;
  Double_t pt, signz, cosTheta, eta, rapidity, p, ctgTheta, phi;
  const Double_t c_light = 2.99792458E8;

  // loop over all tracks
  iterator.Reset();
  while((candidate = static_cast<Candidate*>(iterator.Next())))
  {
    const TLorentzVector &position = candidate->Position;

    cosTheta = TMath::Abs(position.CosTheta());
    signz = (position.Pz() >= 0.0) ? 1.0 : -1.0;
    eta = (cosTheta == 1.0 ? signz*999.9 : position.Eta());
    rapidity = (cosTheta == 1.0 ? signz*999.9 : position.Rapidity());

    entry = static_cast<Track*>(branch->NewEntry());

    entry->SetBit(kIsReferenced);
    entry->SetUniqueID(candidate->GetUniqueID());

    entry->PID = candidate->PID;

    entry->Charge = candidate->Charge;

    entry->EtaOuter = eta;
    entry->PhiOuter = position.Phi();

    entry->XOuter = position.X();
    entry->YOuter = position.Y();
    entry->ZOuter = position.Z();
    entry->TOuter = position.T()*1.0E-3/c_light;

    entry->L = candidate->L;

    entry->D0            = candidate->D0;
    entry->ErrorD0       = candidate->ErrorD0;
    entry->DZ            = candidate->DZ;
    entry->ErrorDZ       = candidate->ErrorDZ;

    entry->ErrorP        = candidate->ErrorP;
    entry->ErrorPT       = candidate->ErrorPT;
    entry->ErrorCtgTheta = candidate->ErrorCtgTheta;
    entry->ErrorPhi      = candidate->ErrorPhi;

    entry->Xd = candidate->Xd;
    entry->Yd = candidate->Yd;
    entry->Zd = candidate->Zd;

    const TLorentzVector &momentum = candidate->Momentum;

    pt = momentum.Pt();
    p = momentum.P();
    phi = momentum.Phi();
    ctgTheta = (TMath::Tan(momentum.Theta()) != 0) ? 1/TMath::Tan(momentum.Theta()) : 1e10;

    cosTheta = TMath::Abs(momentum.CosTheta());
    signz = (momentum.Pz() >= 0.0) ? 1.0 : -1.0;
    eta = (cosTheta == 1.0 ? signz*999.9 : momentum.Eta());
    rapidity = (cosTheta == 1.0 ? signz*999.9 : momentum.Rapidity());

    entry->PT  = pt;
    entry->Eta = eta;
    entry->Phi = phi;
    entry->CtgTheta = ctgTheta;

    particle = static_cast<Candidate*>(candidate->GetCandidates()->At(0));
    const TLorentzVector &initialPosition = particle->Position;

    entry->X = initialPosition.X();
    entry->Y = initialPosition.Y();
    entry->Z = initialPosition.Z();
    entry->T = initialPosition.T()*1.0E-3/c_light;

    entry->Particle = particle;

    entry->VertexIndex = candidate->ClusterIndex;

  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessTowers(ExRootTreeBranch *branch, TObjArray *array)
{
  TIter iterator(array);
  Candidate *candidate = 0;
  Tower *entry = 0;
  Double_t pt, signPz, cosTheta, eta, rapidity;
  const Double_t c_light = 2.99792458E8;

  // loop over all towers
  iterator.Reset();
  while((candidate = static_cast<Candidate*>(iterator.Next())))
  {
    const TLorentzVector &momentum = candidate->Momentum;
    const TLorentzVector &position = candidate->Position;

    pt = momentum.Pt();
    cosTheta = TMath::Abs(momentum.CosTheta());
    signPz = (momentum.Pz() >= 0.0) ? 1.0 : -1.0;
    eta = (cosTheta == 1.0 ? signPz*999.9 : momentum.Eta());
    rapidity = (cosTheta == 1.0 ? signPz*999.9 : momentum.Rapidity());

    entry = static_cast<Tower*>(branch->NewEntry());

    entry->SetBit(kIsReferenced);
    entry->SetUniqueID(candidate->GetUniqueID());

    entry->Eta = eta;
    entry->Phi = momentum.Phi();
    entry->ET = pt;
    entry->E = momentum.E();
    entry->Eem = candidate->Eem;
    entry->Ehad = candidate->Ehad;
    entry->Edges[0] = candidate->Edges[0];
    entry->Edges[1] = candidate->Edges[1];
    entry->Edges[2] = candidate->Edges[2];
    entry->Edges[3] = candidate->Edges[3];

    entry->T = position.T()*1.0E-3/c_light;
    entry->NTimeHits = candidate->NTimeHits;

    FillParticles(candidate, &entry->Particles);
  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessPhotons(ExRootTreeBranch *branch, TObjArray *array)
{
  TIter iterator(array);
  Candidate *candidate = 0;
  Photon *entry = 0;
  Double_t pt, signPz, cosTheta, eta, rapidity;
  const Double_t c_light = 2.99792458E8;

  array->Sort();

  // loop over all photons
  iterator.Reset();
  while((candidate = static_cast<Candidate*>(iterator.Next())))
  {
    TIter it1(candidate->GetCandidates());
    const TLorentzVector &momentum = candidate->Momentum;
    const TLorentzVector &position = candidate->Position;


    pt = momentum.Pt();
    cosTheta = TMath::Abs(momentum.CosTheta());
    signPz = (momentum.Pz() >= 0.0) ? 1.0 : -1.0;
    eta = (cosTheta == 1.0 ? signPz*999.9 : momentum.Eta());
    rapidity = (cosTheta == 1.0 ? signPz*999.9 : momentum.Rapidity());

    entry = static_cast<Photon*>(branch->NewEntry());

    entry->Eta = eta;
    entry->Phi = momentum.Phi();
    entry->PT = pt;
    entry->E = momentum.E();

    entry->T = position.T()*1.0E-3/c_light;

    // Isolation variables

    entry->IsolationVar = candidate->IsolationVar;
    entry->IsolationVarRhoCorr = candidate->IsolationVarRhoCorr ;
    entry->SumPtCharged = candidate->SumPtCharged ;
    entry->SumPtNeutral = candidate->SumPtNeutral ;
    entry->SumPtChargedPU = candidate->SumPtChargedPU ;
    entry->SumPt = candidate->SumPt ;

    entry->EhadOverEem = candidate->Eem > 0.0 ? candidate->Ehad/candidate->Eem : 999.9;

    FillParticles(candidate, &entry->Particles);
  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessElectrons(ExRootTreeBranch *branch, TObjArray *array)
{
  TIter iterator(array);
  Candidate *candidate = 0;
  Electron *entry = 0;
  Double_t pt, signPz, cosTheta, eta, rapidity;
  const Double_t c_light = 2.99792458E8;

  array->Sort();

  // loop over all electrons
  iterator.Reset();
  while((candidate = static_cast<Candidate*>(iterator.Next())))
  {
    const TLorentzVector &momentum = candidate->Momentum;
    const TLorentzVector &position = candidate->Position;

    pt = momentum.Pt();
    cosTheta = TMath::Abs(momentum.CosTheta());
    signPz = (momentum.Pz() >= 0.0) ? 1.0 : -1.0;
    eta = (cosTheta == 1.0 ? signPz*999.9 : momentum.Eta());
    rapidity = (cosTheta == 1.0 ? signPz*999.9 : momentum.Rapidity());

    entry = static_cast<Electron*>(branch->NewEntry());

    entry->Eta = eta;
    entry->Phi = momentum.Phi();
    entry->PT = pt;

    entry->T = position.T()*1.0E-3/c_light;

    // Isolation variables

    entry->IsolationVar = candidate->IsolationVar;
    entry->IsolationVarRhoCorr = candidate->IsolationVarRhoCorr ;
    entry->SumPtCharged = candidate->SumPtCharged ;
    entry->SumPtNeutral = candidate->SumPtNeutral ;
    entry->SumPtChargedPU = candidate->SumPtChargedPU ;
    entry->SumPt = candidate->SumPt ;


    entry->Charge = candidate->Charge;

    entry->EhadOverEem = 0.0;

    entry->Particle = candidate->GetCandidates()->At(0);
  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessMuons(ExRootTreeBranch *branch, TObjArray *array)
{
  TIter iterator(array);
  Candidate *candidate = 0;
  Muon *entry = 0;
  Double_t pt, signPz, cosTheta, eta, rapidity;

  const Double_t c_light = 2.99792458E8;

  array->Sort();

  // loop over all muons
  iterator.Reset();
  while((candidate = static_cast<Candidate*>(iterator.Next())))
  {
    const TLorentzVector &momentum = candidate->Momentum;
    const TLorentzVector &position = candidate->Position;

    pt = momentum.Pt();
    cosTheta = TMath::Abs(momentum.CosTheta());
    signPz = (momentum.Pz() >= 0.0) ? 1.0 : -1.0;
    eta = (cosTheta == 1.0 ? signPz*999.9 : momentum.Eta());
    rapidity = (cosTheta == 1.0 ? signPz*999.9 : momentum.Rapidity());

    entry = static_cast<Muon*>(branch->NewEntry());

    entry->SetBit(kIsReferenced);
    entry->SetUniqueID(candidate->GetUniqueID());

    entry->Eta = eta;
    entry->Phi = momentum.Phi();
    entry->PT = pt;

    entry->T = position.T()*1.0E-3/c_light;

    // Isolation variables

    entry->IsolationVar = candidate->IsolationVar;
    entry->IsolationVarRhoCorr = candidate->IsolationVarRhoCorr ;
    entry->SumPtCharged = candidate->SumPtCharged ;
    entry->SumPtNeutral = candidate->SumPtNeutral ;
    entry->SumPtChargedPU = candidate->SumPtChargedPU ;
    entry->SumPt = candidate->SumPt ;

    entry->Charge = candidate->Charge;

    entry->Particle = candidate->GetCandidates()->At(0);
  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessJets(ExRootTreeBranch *branch, TObjArray *array)
{
  TIter iterator(array);
  Candidate *candidate = 0, *constituent = 0;
  Jet *entry = 0;
  Double_t pt, signPz, cosTheta, eta, rapidity;
  Double_t ecalEnergy, hcalEnergy;
  const Double_t c_light = 2.99792458E8;
  Int_t i;

  array->Sort();

  // loop over all jets
  iterator.Reset();
  while((candidate = static_cast<Candidate*>(iterator.Next())))
  {
    TIter itConstituents(candidate->GetCandidates());

    const TLorentzVector &momentum = candidate->Momentum;
    const TLorentzVector &position = candidate->Position;

    pt = momentum.Pt();
    cosTheta = TMath::Abs(momentum.CosTheta());
    signPz = (momentum.Pz() >= 0.0) ? 1.0 : -1.0;
    eta = (cosTheta == 1.0 ? signPz*999.9 : momentum.Eta());
    rapidity = (cosTheta == 1.0 ? signPz*999.9 : momentum.Rapidity());

    entry = static_cast<Jet*>(branch->NewEntry());

    entry->Eta = eta;
    entry->Phi = momentum.Phi();
    entry->PT = pt;

    entry->T = position.T()*1.0E-3/c_light;

    entry->Mass = momentum.M();

    entry->Area = candidate->Area;

    entry->DeltaEta = candidate->DeltaEta;
    entry->DeltaPhi = candidate->DeltaPhi;

    entry->Flavor = candidate->Flavor;
    entry->FlavorAlgo = candidate->FlavorAlgo;
    entry->FlavorPhys = candidate->FlavorPhys;

    entry->BTag = candidate->BTag;

    entry->BTagAlgo = candidate->BTagAlgo;
    entry->BTagPhys = candidate->BTagPhys;

    entry->TauTag = candidate->TauTag;

    entry->Charge = candidate->Charge;

    itConstituents.Reset();
    entry->Constituents.Clear();
    ecalEnergy = 0.0;
    hcalEnergy = 0.0;
    while((constituent = static_cast<Candidate*>(itConstituents.Next())))
    {
      entry->Constituents.Add(constituent);
      ecalEnergy += constituent->Eem;
      hcalEnergy += constituent->Ehad;
    }

    entry->EhadOverEem = ecalEnergy > 0.0 ? hcalEnergy/ecalEnergy : 999.9;

    //---   Pile-Up Jet ID variables ----

    entry->NCharged = candidate->NCharged;
    entry->NNeutrals = candidate->NNeutrals;
    entry->Beta = candidate->Beta;
    entry->BetaStar = candidate->BetaStar;
    entry->MeanSqDeltaR = candidate->MeanSqDeltaR;
    entry->PTD = candidate->PTD;

    //--- Sub-structure variables ----

    entry->NSubJetsTrimmed = candidate->NSubJetsTrimmed;
    entry->NSubJetsPruned = candidate->NSubJetsPruned;
    entry->NSubJetsSoftDropped = candidate->NSubJetsSoftDropped;

    entry->TrimmedP4 = candidate -> TrimmedP4;
    entry->PrunedP4 = candidate -> PrunedP4;
    entry->SoftDroppedP4 = candidate -> SoftDroppedP4;
    for(i = 0; i < 5; i++)
    {
      entry->FracPt[i] = candidate -> FracPt[i];
      entry->Tau[i] = candidate -> Tau[i];
    }

    FillParticles(candidate, &entry->Particles);
  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessMissingET(ExRootTreeBranch *branch, TObjArray *array)
{
  Candidate *candidate = 0;
  MissingET *entry = 0;

  // get the first entry
  if((candidate = static_cast<Candidate*>(array->At(0))))
  {
    const TLorentzVector &momentum = candidate->Momentum;

    entry = static_cast<MissingET*>(branch->NewEntry());

    entry->Eta = (-momentum).Eta();
    entry->Phi = (-momentum).Phi();
    entry->MET = momentum.Pt();
  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessScalarHT(ExRootTreeBranch *branch, TObjArray *array)
{
  Candidate *candidate = 0;
  ScalarHT *entry = 0;

  // get the first entry
  if((candidate = static_cast<Candidate*>(array->At(0))))
  {
    const TLorentzVector &momentum = candidate->Momentum;

    entry = static_cast<ScalarHT*>(branch->NewEntry());

    entry->HT = momentum.Pt();
  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessRho(ExRootTreeBranch *branch, TObjArray *array)
{
  TIter iterator(array);
  Candidate *candidate = 0;
  Rho *entry = 0;

  // loop over all rho
  iterator.Reset();
  while((candidate = static_cast<Candidate*>(iterator.Next())))
  {
    const TLorentzVector &momentum = candidate->Momentum;

    entry = static_cast<Rho*>(branch->NewEntry());

    entry->Rho = momentum.E();
    entry->Edges[0] = candidate->Edges[0];
    entry->Edges[1] = candidate->Edges[1];
  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessWeight(ExRootTreeBranch *branch, TObjArray *array)
{
  Candidate *candidate = 0;
  Weight *entry = 0;

  // get the first entry
  if((candidate = static_cast<Candidate*>(array->At(0))))
  {
    const TLorentzVector &momentum = candidate->Momentum;

    entry = static_cast<Weight*>(branch->NewEntry());

    entry->Weight = momentum.E();
  }
}

//------------------------------------------------------------------------------

void TreeWriter::ProcessHectorHit(ExRootTreeBranch *branch, TObjArray *array)
{
  TIter iterator(array);
  Candidate *candidate = 0;
  HectorHit *entry = 0;

  // loop over all roman pot hits
  iterator.Reset();
  while((candidate = static_cast<Candidate*>(iterator.Next())))
  {
    const TLorentzVector &position = candidate->Position;
    const TLorentzVector &momentum = candidate->Momentum;

    entry = static_cast<HectorHit*>(branch->NewEntry());

    entry->E = momentum.E();

    entry->Tx = momentum.Px();
    entry->Ty = momentum.Py();

    entry->T = position.T();

    entry->X = position.X();
    entry->Y = position.Y();
    entry->S = position.Z();

    entry->Particle = candidate->GetCandidates()->At(0);
  }
}

//------------------------------------------------------------------------------

void TreeWriter::Process()
{
  TBranchMap::iterator itBranchMap;
  ExRootTreeBranch *branch;
  TProcessMethod method;
  TObjArray *array;

  for(itBranchMap = fBranchMap.begin(); itBranchMap != fBranchMap.end(); ++itBranchMap)
  {
    branch = itBranchMap->first;
    method = itBranchMap->second.first;
    array = itBranchMap->second.second;

    (this->*method)(branch, array);
  }
}

//------------------------------------------------------------------------------


==> anc/delphes/delphes_card_ATLAS-13TeV.tcl <==
## ADDED RECLUSTERED FAT JETS
## ADDED "Truth b" INFO IN B-Tagging
## see Delphes documentation of jet definition, includign trimming functions and b-tagging:
## https://cp3.irmp.ucl.ac.be/projects/delphes/wiki/WorkBook/Modules
## LEPTONS PASS LOOSE ID defined in
## e  - http://cds.cern.ch/record/2048202/files/ATL-PHYS-PUB-2015-041.pdf
## mu - https://arxiv.org/abs/1603.05598
## tau - http://cds.cern.ch/record/2064383/files/ATL-PHYS-PUB-2015-045.pdf
## ISOLATION REQUIREMENTS: inherently different than what ATLAS does, so keep everything and work on them at analysis level
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
  ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger
  Calorimeter
  EFlowMerger

  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET
  
  FastJetFinder

  JetEnergyScale
  
  FastFATJetFinder08
  FastFATJetFinder10
  FastFATJetFinder12

  JetFlavorAssociation

  BTagging
  TrueBTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.15
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.51

  # magnetic field
  set Bz 2.0
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                     (pt <= 0.1)   * (0.00) +
                                            (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                            (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 7.0)   * (0.95) +
                                            (abs(eta) <= 1.5) * (pt > 7.0   && pt <= 1.0e2) * (1.00) +
                                            (abs(eta) <= 1.5) * (pt > 1.0e2)                * (1.00) +
                          (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                          (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 7.0)   * (0.95) +
                          (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 7.0   && pt <= 1.0e2) * (1.00) +
                          (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (1.00) +
                          (abs(eta) > 2.5)                                                  * (0.00) }
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (1.00) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (1.00) +
                         (abs(eta) > 2.6)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  set ResolutionFormula {                  (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.02) + \
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e1) * (0.01) + \
                                           (abs(eta) <= 1.5) * (pt > 1.0e1 && pt <= 2.0e2) * (0.03) + \
                                           (abs(eta) <= 1.5) * (pt > 2.0e2)                * (0.05) + \
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.03) + \
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e1) * (0.02) + \
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e1 && pt <= 2.0e2) * (0.04) + \
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 2.0e2)                * (0.05)}
}

#  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
#                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
#                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
#}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

# https://cds.cern.ch/record/1527529/files/ATL-PHYS-PUB-2013-004.pdf  
  set ResolutionFormula { \
     (abs(eta)<1.4)*sqrt(0.09 + energy*0.01 + pow(energy,2)*0.0001) + \
     (abs(eta)>=1.4)*(abs(eta)<2.5)*sqrt(0.09 + energy*0.0225 + pow(energy,2)*0.000225) }
}
  # resolution formula for electrons
#  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
#                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
#                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
#}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

# http://cds.cern.ch/record/1604420/files/ATL-PHYS-PUB-2013-009.pdf  
  set ResolutionFormula { \
     ( (abs(eta) < 1.05)*sqrt(pow(0.24/pt ,2) + pow(0.02676,2) + pow(0.00012*pt,2)) + \
       (abs(eta) >= 1.05)*sqrt(pow(0.0388,2) + pow(0.00016*pt,2)) ) * \
     ( (abs(eta) < 0.18)*pt*sqrt(pow(0.01061,2) + pow(0.000157*pt,2)) + \
       (abs(eta) >= 0.18)*(abs(eta) < 0.36)*pt*sqrt(pow(0.01084,2) + pow(0.000153*pt,2)) + \
       (abs(eta) >= 0.36)*(abs(eta) < 0.54)*pt*sqrt(pow(0.01124,2) + pow(0.000150*pt,2)) + \
       (abs(eta) >= 0.54)*(abs(eta) < 0.72)*pt*sqrt(pow(0.01173,2) + pow(0.000149*pt,2)) + \
       (abs(eta) >= 0.72)*(abs(eta) < 0.90)*pt*sqrt(pow(0.01269,2) + pow(0.000148*pt,2)) + \
       (abs(eta) >= 0.90)*(abs(eta) < 1.08)*pt*sqrt(pow(0.01406,2) + pow(0.000161*pt,2)) + \
       (abs(eta) >= 1.08)*(abs(eta) < 1.26)*pt*sqrt(pow(0.01623,2) + pow(0.000192*pt,2)) + \
       (abs(eta) >= 1.26)*(abs(eta) < 1.44)*pt*sqrt(pow(0.01755,2) + pow(0.000199*pt,2)) + \
       (abs(eta) >= 1.44)*(abs(eta) < 1.62)*pt*sqrt(pow(0.01997,2) + pow(0.000232*pt,2)) + \
       (abs(eta) >= 1.62)*(abs(eta) < 1.80)*pt*sqrt(pow(0.02453,2) + pow(0.000261*pt,2)) + \
       (abs(eta) >= 1.80)*(abs(eta) < 1.98)*pt*sqrt(pow(0.03121,2) + pow(0.000297*pt,2)) + \
       (abs(eta) >= 1.98)*(abs(eta) < 2.16)*pt*sqrt(pow(0.03858,2) + pow(0.000375*pt,2)) + \
       (abs(eta) >= 2.16)*(abs(eta) < 2.34)*pt*sqrt(pow(0.05273,2) + pow(0.000465*pt,2)) + \
       (abs(eta) >= 2.34)*(abs(eta) < 2.52)*pt*sqrt(pow(0.05329,2) + pow(0.000642*pt,2)) + \
       (abs(eta) >= 2.52)*(abs(eta) < 2.70)*pt*sqrt(pow(0.05683,2) + pow(0.000746*pt,2)) ) / \
     sqrt( pow( (abs(eta) < 1.05)*pt*sqrt(pow(0.24/pt ,2) + pow(0.02676,2) + pow(0.00012*pt,2)) + \
       (abs(eta) >= 1.05)*pt*sqrt(pow(0.0388,2) + pow(0.00016*pt,2)),2) + \
       pow( (abs(eta) < 0.18)*pt*sqrt(pow(0.01061,2) + pow(0.000157*pt,2)) + \
       (abs(eta) >= 0.18)*(abs(eta) < 0.36)*pt*sqrt(pow(0.01084,2) + pow(0.000153*pt,2)) + \
       (abs(eta) >= 0.36)*(abs(eta) < 0.54)*pt*sqrt(pow(0.01124,2) + pow(0.000150*pt,2)) + \
       (abs(eta) >= 0.54)*(abs(eta) < 0.72)*pt*sqrt(pow(0.01173,2) + pow(0.000149*pt,2)) + \
       (abs(eta) >= 0.72)*(abs(eta) < 0.90)*pt*sqrt(pow(0.01269,2) + pow(0.000148*pt,2)) + \
       (abs(eta) >= 0.90)*(abs(eta) < 1.08)*pt*sqrt(pow(0.01406,2) + pow(0.000161*pt,2)) + \
       (abs(eta) >= 1.08)*(abs(eta) < 1.26)*pt*sqrt(pow(0.01623,2) + pow(0.000192*pt,2)) + \
       (abs(eta) >= 1.26)*(abs(eta) < 1.44)*pt*sqrt(pow(0.01755,2) + pow(0.000199*pt,2)) + \
       (abs(eta) >= 1.44)*(abs(eta) < 1.62)*pt*sqrt(pow(0.01997,2) + pow(0.000232*pt,2)) + \
       (abs(eta) >= 1.62)*(abs(eta) < 1.80)*pt*sqrt(pow(0.02453,2) + pow(0.000261*pt,2)) + \
       (abs(eta) >= 1.80)*(abs(eta) < 1.98)*pt*sqrt(pow(0.03121,2) + pow(0.000297*pt,2)) + \
       (abs(eta) >= 1.98)*(abs(eta) < 2.16)*pt*sqrt(pow(0.03858,2) + pow(0.000375*pt,2)) + \
       (abs(eta) >= 2.16)*(abs(eta) < 2.34)*pt*sqrt(pow(0.05273,2) + pow(0.000465*pt,2)) + \
       (abs(eta) >= 2.34)*(abs(eta) < 2.52)*pt*sqrt(pow(0.05329,2) + pow(0.000642*pt,2)) + \
       (abs(eta) >= 2.52)*(abs(eta) < 2.70)*pt*sqrt(pow(0.05683,2) + pow(0.000746*pt,2)),2) ) }
}
  # resolution formula for muons
#  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.02^2 + pt^2*2.0e-4^2) +
#                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.03^2 + pt^2*3.0e-4^2) +
#                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*6.0e-4^2)}
#}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
#  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}

#############
# Calorimeter
#############

module Calorimeter Calorimeter {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray towers
  set PhotonOutputArray photons

  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowTowers

  #set EFlowPhotonOutputArray eflowPhotons
  #set EFlowNeutralHadronOutputArray eflowNeutralHadrons


   set pi [expr {acos(-1)}]
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-3.2 -2.5 -2.4 -2.3 -2.2 -2.1 -2 -1.9 -1.8 -1.7 -1.6 -1.5 -1.4 -1.3 -1.2 -1.1 -1 -0.9 -0.8 -0.7 -0.6 -0.5 -0.4 -0.3 -0.2 -0.1 0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2 2.1 2.2 2.3 2.4 2.5 2.6 3.3} {
    add EtaPhiBins $eta $PhiBins
  }
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-4.9 -4.7 -4.5 -4.3 -4.1 -3.9 -3.7 -3.5 -3.3 -3 -2.8 -2.6 2.8 3 3.2 3.5 3.7 3.9 4.1 4.3 4.5 4.7 4.9} {
    add EtaPhiBins $eta $PhiBins
  }
  add EnergyFraction {0} {0.0 1.0}
  add EnergyFraction {11} {1.0 0.0}
  add EnergyFraction {22} {1.0 0.0}
  add EnergyFraction {111} {1.0 0.0}
  add EnergyFraction {12} {0.0 0.0}
  add EnergyFraction {13} {0.0 0.0}
  add EnergyFraction {14} {0.0 0.0}
  add EnergyFraction {16} {0.0 0.0}
  #@@newInvisibles@@

  add EnergyFraction {1000012} {0.0 0.0}
  add EnergyFraction {5000012} {0.0 0.0}
  add EnergyFraction {1000022} {0.0 0.0}
  add EnergyFraction {1000023} {0.0 0.0}
  add EnergyFraction {1000025} {0.0 0.0}
  add EnergyFraction {1000035} {0.0 0.0}
  add EnergyFraction {1000039} {0.0 0.0}
  add EnergyFraction {1000045} {0.0 0.0}
  add EnergyFraction {310} {0.3 0.7}
  add EnergyFraction {3122} {0.3 0.7}
  set ECalResolutionFormula {                  (abs(eta) <= 3.2) * sqrt(energy^2*0.0017^2 + energy*0.101^2) +
                              (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.0350^2 + energy*0.285^2)}
  set HCalResolutionFormula {                  (abs(eta) <= 1.7) * sqrt(energy^2*0.0302^2 + energy*0.5205^2+1.59^2) +
                              (abs(eta) > 1.7 && abs(eta) <= 3.2) * sqrt(energy^2*0.0500^2 + energy*0.706^2) +
                              (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.09420^2 + energy*0.075^2)}

}


####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray Calorimeter/eflowTracks
  add InputArray Calorimeter/eflowPhotons
  add InputArray Calorimeter/eflowNeutralHadrons
  set OutputArray eflow
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray Calorimeter/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowMerger/eflow

  set OutputArray photons

  set DeltaRMax 0.5

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray Calorimeter/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

#####################
# Electron efficiency
#####################
module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  # from http://cds.cern.ch/record/2048202/files/ATL-PHYS-PUB-2015-041.pdf
  set EfficiencyFormula {                                      (pt <= 7.0) * (0.00) +
                               (abs(eta) <= 1.5) * (pt > 10.0 && pt <= 20.0)  * (0.9) +
                               (abs(eta) <= 1.5) * (pt > 20.0 && pt <= 25.0)  * (0.915) +
                               (abs(eta) <= 1.5) * (pt > 25.0 && pt <= 30.0)  * (0.93) +
                               (abs(eta) <= 1.5) * (pt > 30.0 && pt <= 35.0)  * (0.95) +
                               (abs(eta) <= 1.5) * (pt > 35.0 && pt <= 40.0)  * (0.96) +
                               (abs(eta) <= 1.5) * (pt > 40.0 && pt <= 45.0)  * (0.97) +
                               (abs(eta) <= 1.5) * (pt > 45.0 && pt <= 50.0)  * (0.976) +
                               (abs(eta) <= 1.5) * (pt > 50.0 && pt <= 60.0)  * (0.98) +
                                            (abs(eta) <= 1.5) * (pt > 60.0 )  * (0.987) +
             (abs(eta) > 1.5 && abs(eta) <= 2.47) * (pt > 10.0 && pt <= 20.0)  * (0.9) * (0.95) +
             (abs(eta) > 1.5 && abs(eta) <= 2.47) * (pt > 20.0 && pt <= 25.0)  * (0.915) * (0.95) +
             (abs(eta) > 1.5 && abs(eta) <= 2.47) * (pt > 25.0 && pt <= 30.0)  * (0.93) * (0.95) +
             (abs(eta) > 1.5 && abs(eta) <= 2.47) * (pt > 30.0 && pt <= 35.0)  * (0.95) * (0.95) +
             (abs(eta) > 1.5 && abs(eta) <= 2.47) * (pt > 35.0 && pt <= 40.0)  * (0.96) * (0.95) +
             (abs(eta) > 1.5 && abs(eta) <= 2.47) * (pt > 40.0 && pt <= 45.0)  * (0.97) * (0.95) +
             (abs(eta) > 1.5 && abs(eta) <= 2.47) * (pt > 45.0 && pt <= 50.0)  * (0.976) * (0.95) +
             (abs(eta) > 1.5 && abs(eta) <= 2.47) * (pt > 50.0 && pt <= 60.0)  * (0.98) * (0.95) +
                          (abs(eta) > 1.5 && abs(eta) <= 2.47) * (pt > 60.0 )  * (0.987) * (0.95) +
                                                            (abs(eta) > 2.47)  * (0.00)}
# eta: efficiency decreases slightly with eta, multiplied earlier number by 0.95

#   set EfficiencyFormula {                                      (pt <= 7.0) * (0.00) +
#                                            (abs(eta) <= 1.5) * (pt > 10.0)  * (1.00) +
#                          (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (1.00) +
#                          (abs(eta) > 2.47)                                   * (0.00)}
}

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowMerger/eflow

  set OutputArray electrons

  set DeltaRMax 0.2

  set PTMin 0.5

  set PTRatioMax 0.1
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  # https://arxiv.org/abs/1603.05598 (figs. 3, 6) - ~flat 99% for medium (pT>6), and loose only improves for |eta|<0.1, from 60% to 97%
  set EfficiencyFormula {                                        (pt < 6.0) * (0.00) +
                                            (abs(eta) <= 2.6) * (pt >= 6.0) * (0.99) +
                                                           (abs(eta) > 2.6) * (0.00)}
}

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowMerger/eflow

  set OutputArray muons

  set DeltaRMax 0.2 

  set PTMin 0.5

  set UsePTSum True

  set PTRatioMax 0.2
#   set PTSumMax 1.8
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray EFlowMerger/eflow
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}

#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.6

  set JetPTMin 20.0
}


#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
  set InputArray Calorimeter/towers

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4
  set ConeRadius 0.5
  set SeedThreshold 1.0
  set ConeAreaFraction 1.0
  set AdjacencyCut 2
  set OverlapThreshold 0.75
  set MaxIterations 100
  set MaxPairSize 2
  set Iratch 1
  set JetPTMin 5.0

#  set JetPTMin 20.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
#  set ScaleFormula {  sqrt( (3.0 - 0.2*(abs(eta)))^2 / pt + 1.0 )  }
  set ScaleFormula { 1.08 }
}

############
# FAT Jet finder 
# takes smallR jets, anti-kt with R=0.8 and trimming pT 10%
############

module FastJetFinder FastFATJetFinder08 {
  set InputArray JetEnergyScale/jets

  set OutputArray fatjets08

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.8

  set JetPTMin 20.0
  
  set ComputeTrimming 1
  set PtFracTrim 0.1
}

############
# FAT Jet finder
# takes smallR jets, anti-kt with R=1.0 and trimming pT 5%
############

module FastJetFinder FastFATJetFinder10 {
  set InputArray JetEnergyScale/jets

  set OutputArray fatjets10

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 1.0

  set JetPTMin 25.0
  #set JetPTMin 20.0
  
  set ComputeTrimming 1
  set PtFracTrim 0.05
}

############
# FAT Jet finder
# takes smallR jets, anti-kt with R=1.2 and trimming pT 5%
############

module FastJetFinder FastFATJetFinder12 {
  set InputArray JetEnergyScale/jets

  set OutputArray fatjets12

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 1.2

  set JetPTMin 25.0
  #set JetPTMin 20.0
  
  set ComputeTrimming 1
  set PtFracTrim 0.05
}


########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {
  
  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets
  
  set DeltaR 0.5
  set PartonPTMin 1.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.002+7.3e-06*pt}

  # efficiency formula for c-jets (misidentification rate): (0.20,0.35) -> (70%,77%) BP
  add EfficiencyFormula {4} {0.2*tanh(0.02*pt)*(1/(1+0.0034*pt))}

  # efficiency formula for b-jets: (0.80,0.90) -> (70%,77%) BP
  add EfficiencyFormula {5} {0.80*tanh(0.003*pt)*(30/(1+0.086*pt))}
  #add EfficiencyFormula {5} {1.04 - 0.000858*pt - 16.5/(pt+21.3)}
  
}

# additional MC-truth b-tagging: The BTag variable in the Jet class can store up to 32 bits, specified by BitNumber
# so the "true b" is now BTag[1]
# example in Delphes for accessing i-th b-tag:
#     Bool_t BtagOk = ( jet->BTag & (1 << i) ); 
# Explanation:
# BTag is actually a 32 bit number with btags listed, e.g. ...000011 if it passes both b-tags
# here 1<< i means 1 shifted by i bits, e.g. for i=1, 1 << i = ...000010 (because 1 = ...000001)
# & is the AND operator at the bit level, e.g. compares bits: so for the numbers above it does
# BTag & (1 << 0) = 000001 & 000011 = 000001 = True (bool)
# BTag & (1 << 1) = 000010 & 000011 = 000010 = True (bool)
# BTag & (1 << 2) = 000100 & 000011 = 000000 = False (bool)
# Other example: if true b doesn't pass first btag, BTag = 000010, BTag & (1 << 0) = 000001 & 000010 = 000000 = False (bool)
module BTagging TrueBTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 1

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.0}

  # efficiency formula for c-jets (misidentification rate)
  add EfficiencyFormula {4} {0.0}

  # efficiency formula for b-jets
  add EfficiencyFormula {5} {1.0}
}

#############
# tau-tagging
#############

module TauTagging TauTagging {
 
  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set TrackInputArray TrackMerger/tracks
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.2
  set DeltaRTrack 0.2

  set TrackPTMin 1.0
 
  set TauPTMin 1.0
  set TauEtaMax 2.5

  # instructions: {n-prongs} {eff} 
  
  # 1 - one prong efficiency
  # 2 - two or more efficiency
  # -1 - one prong mistag rate
  # -2 - two or more mistag rate
 
  set BitNumber 0
 
  # taken from ATL-PHYS-PUB-2015-045 (loose working point)
  add EfficiencyFormula {1} {0.60}
  add EfficiencyFormula {2} {0.50}
  add EfficiencyFormula {-1} {0.02}
  add EfficiencyFormula {-2} {0.01}

}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {
# add Branch InputArray BranchName_inROOTfile BranchClass
#  add Branch Delphes/allParticles Particle GenParticle

#  add Branch TrackMerger/tracks Track Track
#  add Branch Calorimeter/towers Tower Tower

#  add Branch Calorimeter/eflowTracks EFlowTrack Track
#  add Branch Calorimeter/eflowPhotons EFlowPhoton Tower
 # add Branch Calorimeter/eflowNeutralHadrons EFlowNeutralHadron Tower

#  add Branch GenJetFinder/jets GenJet Jet
#  add Branch GenMissingET/momentum GenMissingET MissingET

  add Branch UniqueObjectFinder/jets Jet Jet

  add Branch FastFATJetFinder08/fatjets08 FatJet08 Jet
  add Branch FastFATJetFinder10/fatjets10 FatJet10 Jet
  add Branch FastFATJetFinder12/fatjets12 FatJet12 Jet

  add Branch UniqueObjectFinder/electrons Electron Electron
  add Branch UniqueObjectFinder/photons Photon Photon
  add Branch UniqueObjectFinder/muons Muon Muon

  add Branch MissingET/momentum MissingET MissingET
  add Branch ScalarHT/energy ScalarHT ScalarHT
}



==> anc/delphes/delphes_card_CMS-13TeV.tcl <==
## ADDED "Truth b" INFO IN B-Tagging
## see Delphes documentation of jet definition, includign trimming functions and b-tagging:
## https://cp3.irmp.ucl.ac.be/projects/delphes/wiki/WorkBook/Modules
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
  ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger
  Calorimeter
  EFlowMerger

  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET
  
  FastJetFinder

  JetEnergyScale

  FastFATJetFinder08

  JetFlavorAssociation

  BTagging
  TrueBTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.29
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.00

  # magnetic field
  set Bz 3.8
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e2) * (0.95) +
                                           (abs(eta) <= 1.5) * (pt > 1.0e2)                * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e2) * (0.83) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (0.90) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.98) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  # based on arXiv:1405.6569
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # resolution formula for electrons
  # based on arXiv:1405.6569
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for muons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*2.0e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.02^2 + pt^2*3.0e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.05^2 + pt^2*6.0e-4^2)}
}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}

#############
# Calorimeter
#############

module Calorimeter Calorimeter {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray towers
  set PhotonOutputArray photons

  set EFlowTrackOutputArray eflowTracks
  set EFlowPhotonOutputArray eflowPhotons
  set EFlowNeutralHadronOutputArray eflowNeutralHadrons

  set ECalEnergyMin 0.5
  set HCalEnergyMin 1.0

  set ECalEnergySignificanceMin 1.0
  set HCalEnergySignificanceMin 1.0

  set SmearTowerCenter true

  set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # 5 degrees towers
  set PhiBins {}
  for {set i -36} {$i <= 36} {incr i} {
    add PhiBins [expr {$i * $pi/36.0}]
  }
  foreach eta {-1.566 -1.479 -1.392 -1.305 -1.218 -1.131 -1.044 -0.957 -0.87 -0.783 -0.696 -0.609 -0.522 -0.435 -0.348 -0.261 -0.174 -0.087 0 0.087 0.174 0.261 0.348 0.435 0.522 0.609 0.696 0.783 0.87 0.957 1.044 1.131 1.218 1.305 1.392 1.479 1.566 1.653} {
    add EtaPhiBins $eta $PhiBins
  }

  # 10 degrees towers
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-4.35 -4.175 -4 -3.825 -3.65 -3.475 -3.3 -3.125 -2.95 -2.868 -2.65 -2.5 -2.322 -2.172 -2.043 -1.93 -1.83 -1.74 -1.653 1.74 1.83 1.93 2.043 2.172 2.322 2.5 2.65 2.868 2.95 3.125 3.3 3.475 3.65 3.825 4 4.175 4.35 4.525} {
    add EtaPhiBins $eta $PhiBins
  }

  # 20 degrees towers
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-5 -4.7 -4.525 4.7 5} {
    add EtaPhiBins $eta $PhiBins
  }

  # default energy fractions {abs(PDG code)} {Fecal Fhcal}
  add EnergyFraction {0} {0.0 1.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {1.0 0.0}
  add EnergyFraction {22} {1.0 0.0}
  add EnergyFraction {111} {1.0 0.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0 0.0}
  add EnergyFraction {13} {0.0 0.0}
  add EnergyFraction {14} {0.0 0.0}
  add EnergyFraction {16} {0.0 0.0}
  add EnergyFraction {1000022} {0.0 0.0}
  add EnergyFraction {1000023} {0.0 0.0}
  add EnergyFraction {1000025} {0.0 0.0}
  add EnergyFraction {1000035} {0.0 0.0}
  add EnergyFraction {1000045} {0.0 0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.3 0.7}
  add EnergyFraction {3122} {0.3 0.7}

  # set ECalResolutionFormula {resolution formula as a function of eta and energy}
  set ECalResolutionFormula {                  (abs(eta) <= 3.0) * sqrt(energy^2*0.007^2 + energy*0.07^2 + 0.35^2)  +
                             (abs(eta) > 3.0 && abs(eta) <= 5.0) * sqrt(energy^2*0.107^2 + energy*2.08^2)}

  # set HCalResolutionFormula {resolution formula as a function of eta and energy}
  set HCalResolutionFormula {                  (abs(eta) <= 3.0) * sqrt(energy^2*0.050^2 + energy*1.50^2) +
                             (abs(eta) > 3.0 && abs(eta) <= 5.0) * sqrt(energy^2*0.130^2 + energy*2.70^2)}
}

####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray Calorimeter/eflowTracks
  add InputArray Calorimeter/eflowPhotons
  add InputArray Calorimeter/eflowNeutralHadrons
  set OutputArray eflow
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray Calorimeter/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowMerger/eflow

  set OutputArray photons

  set DeltaRMax 0.5

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray Calorimeter/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

#####################
# Electron efficiency
#####################

module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  # from https://twiki.cern.ch/twiki/bin/view/CMSPublic/SUSICHEP2016ObjectsEfficiency
  # merged from CMS-16-028 and 16-027 (above eta=1.442 only 027, below averaged between the two)
  set EfficiencyFormula {
                                                                   (pt <= 20.0) * (0.00) +
                                (abs(eta) <= 0.8) * (pt > 20.0 && pt <= 25.0)  * (0.535) +
                                (abs(eta) <= 0.8) * (pt > 25.0 && pt <= 30.0)  * (0.604) +
                                (abs(eta) <= 0.8) * (pt > 30.0 && pt <= 40.0)  * (0.671) +
                                (abs(eta) <= 0.8) * (pt > 40.0 && pt <= 50.0)  * (0.721) +
                               (abs(eta) <= 0.8) * (pt > 50.0 && pt <= 200.0)  * (0.783) +
                                             (abs(eta) <= 0.8) * (pt > 200.0 )  * (0.82) +
            (abs(eta) > 0.8 && abs(eta) <= 1.442) * (pt > 20.0 && pt <= 25.0)  * (0.501) +
            (abs(eta) > 0.8 && abs(eta) <= 1.442) * (pt > 25.0 && pt <= 30.0)  * (0.570) +
            (abs(eta) > 0.8 && abs(eta) <= 1.442) * (pt > 30.0 && pt <= 40.0)  * (0.654)  +
            (abs(eta) > 0.8 && abs(eta) <= 1.442) * (pt > 40.0 && pt <= 50.0)  * (0.711) +
           (abs(eta) > 0.8 && abs(eta) <= 1.442) * (pt > 50.0 && pt <= 200.0)  * (0.783) +
                        (abs(eta) > 0.8 && abs(eta) <= 1.442) * (pt > 200.0 )  * (0.832) +
          (abs(eta) > 1.442 && abs(eta) <= 1.556) * (pt > 20.0 && pt <= 25.0)  * (0.183) +
          (abs(eta) > 1.442 && abs(eta) <= 1.556) * (pt > 25.0 && pt <= 30.0)  * (0.224) +
         (abs(eta) > 1.442 && abs(eta) <= 1.556) * (pt > 30.0 && pt <= 40.0)  * (0.272)  +
          (abs(eta) > 1.442 && abs(eta) <= 1.556) * (pt > 40.0 && pt <= 50.0)  * (0.321) +
         (abs(eta) > 1.442 && abs(eta) <= 1.556) * (pt > 50.0 && pt <= 200.0)  * (0.389) +
                      (abs(eta) > 1.442 && abs(eta) <= 1.556) * (pt > 200.0 )  * (0.493) +
              (abs(eta) > 1.556 && abs(eta) <= 2) * (pt > 20.0 && pt <= 25.0)  * (0.278) +
              (abs(eta) > 1.556 && abs(eta) <= 2) * (pt > 25.0 && pt <= 30.0)  * (0.352) +
             (abs(eta) > 1.556 && abs(eta) <= 2) * (pt > 30.0 && pt <= 40.0)  * (0.472)  +
              (abs(eta) > 1.556 && abs(eta) <= 2) * (pt > 40.0 && pt <= 50.0)  * (0.564) +
             (abs(eta) > 1.556 && abs(eta) <= 2) * (pt > 50.0 && pt <= 200.0)  * (0.683) +
                          (abs(eta) > 1.556 && abs(eta) <= 2) * (pt > 200.0 )  * (0.779) +
                (abs(eta) > 2 && abs(eta) <= 2.5) * (pt > 20.0 && pt <= 25.0)  * (0.243) +
                (abs(eta) > 2 && abs(eta) <= 2.5) * (pt > 25.0 && pt <= 30.0)  * (0.316) +
               (abs(eta) > 2 && abs(eta) <= 2.5) * (pt > 30.0 && pt <= 40.0)  * (0.425)  +
                (abs(eta) > 2 && abs(eta) <= 2.5) * (pt > 40.0 && pt <= 50.0)  * (0.520) +
               (abs(eta) > 2 && abs(eta) <= 2.5) * (pt > 50.0 && pt <= 200.0)  * (0.615) +
                            (abs(eta) > 2 && abs(eta) <= 2.5) * (pt > 200.0 )  * (0.685) +
                                                            (abs(eta) > 2.5)  * (0.00)
  }
#   set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
#                                            (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
#                          (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
#                          (abs(eta) > 2.5)                                   * (0.00)}
# }

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowMerger/eflow

  set OutputArray electrons

#   set DeltaRMax 0.2
  set UsePtCone true
  set PtConePtMin 50
  set DeltaRPtMin 0.2
  set DeltaRSlope 10
  set PtConePtMax 200
  set DeltaRPtMax 0.05

  set PTMin 0.5

  set PTRatioMax 0.1
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  # from https://twiki.cern.ch/twiki/bin/view/CMSPublic/SUSICHEP2016ObjectsEfficiency
  # note that the eta variation is at less than percent level
  set EfficiencyFormula {
                                                                  (pt <= 20.0) * (0.00) +
                               (abs(eta) <= 0.9) * (pt > 20.0 && pt <= 25.0)  * (0.742) +
                               (abs(eta) <= 0.9) * (pt > 25.0 && pt <= 30.0)  * (0.805) +
                               (abs(eta) <= 0.9) * (pt > 30.0 && pt <= 40.0)  * (0.856) +
                               (abs(eta) <= 0.9) * (pt > 40.0 && pt <= 50.0)  * (0.889) +
                               (abs(eta) <= 0.9) * (pt > 50.0 && pt <= 200.0)  * (0.925) +
                            (abs(eta) <= 0.9) * (pt > 200.0  && pt <= 1000.0)  * (0.905) +
                     (abs(eta) <= 0.9) * (pt > 1000.0)  * (0.905 * exp(0.5 - pt*5.0e-4)) +
              (abs(eta) > 0.9 && abs(eta) <= 1.2) * (pt > 20.0 && pt <= 25.0)  * (0.748) +
              (abs(eta) > 0.9 && abs(eta) <= 1.2) * (pt > 25.0 && pt <= 30.0)  * (0.801) +
             (abs(eta) > 0.9 && abs(eta) <= 1.2) * (pt > 30.0 && pt <= 40.0)  * (0.852)  +
              (abs(eta) > 0.9 && abs(eta) <= 1.2) * (pt > 40.0 && pt <= 50.0)  * (0.890) +
             (abs(eta) > 0.9 && abs(eta) <= 1.2) * (pt > 50.0 && pt <= 200.0)  * (0.932) +
           (abs(eta) > 0.9 && abs(eta) <= 1.2) * (pt > 200.0 && pt <= 1000.0)  * (0.911) +
  (abs(eta) > 0.9 && abs(eta) <= 1.2) * (pt > 1000.0 )  * (0.911 * exp(0.5 - pt*5.0e-4)) +
              (abs(eta) > 1.2 && abs(eta) <= 2.1) * (pt > 20.0 && pt <= 25.0)  * (0.743) +
              (abs(eta) > 1.2 && abs(eta) <= 2.1) * (pt > 25.0 && pt <= 30.0)  * (0.800) +
             (abs(eta) > 1.2 && abs(eta) <= 2.1) * (pt > 30.0 && pt <= 40.0)  * (0.854)  +
              (abs(eta) > 1.2 && abs(eta) <= 2.1) * (pt > 40.0 && pt <= 50.0)  * (0.887) +
             (abs(eta) > 1.2 && abs(eta) <= 2.1) * (pt > 50.0 && pt <= 200.0)  * (0.922) +
           (abs(eta) > 1.2 && abs(eta) <= 2.1) * (pt > 200.0 && pt <= 1000.0)  * (0.902) +
   (abs(eta) > 1.2 && abs(eta) <= 2.1) * (pt > 1000.0 )  * (0.902 *exp(0.5 - pt*5.0e-4)) +
              (abs(eta) > 2.1 && abs(eta) <= 2.4) * (pt > 20.0 && pt <= 25.0)  * (0.748) +
              (abs(eta) > 2.1 && abs(eta) <= 2.4) * (pt > 25.0 && pt <= 30.0)  * (0.796) +
             (abs(eta) > 2.1 && abs(eta) <= 2.4) * (pt > 30.0 && pt <= 40.0)  * (0.837)  +
              (abs(eta) > 2.1 && abs(eta) <= 2.4) * (pt > 40.0 && pt <= 50.0)  * (0.869) +
             (abs(eta) > 2.1 && abs(eta) <= 2.4) * (pt > 50.0 && pt <= 200.0)  * (0.878) +
           (abs(eta) > 2.1 && abs(eta) <= 2.4) * (pt > 200.0 && pt <= 1000.0)  * (0.847) +
  (abs(eta) > 2.1 && abs(eta) <= 2.4) * (pt > 1000.0 )  * (0.847 * exp(0.5 - pt*5.0e-4)) +
                                                              (abs(eta) > 2.4)  * (0.00)
  }
#   set EfficiencyFormula {                                      (pt <= 10.0)               * (0.00) +
#                                            (abs(eta) <= 1.5) * (pt > 10.0 && pt <= 1.0e3) * (0.95) +
#                                            (abs(eta) <= 1.5) * (pt > 1.0e3)               * (0.95 * exp(0.5 - pt*5.0e-4)) +
#                          (abs(eta) > 1.5 && abs(eta) <= 2.4) * (pt > 10.0 && pt <= 1.0e3) * (0.95) +
#                          (abs(eta) > 1.5 && abs(eta) <= 2.4) * (pt > 1.0e3)               * (0.95 * exp(0.5 - pt*5.0e-4)) +
#                          (abs(eta) > 2.4)                                                 * (0.00)}
# }

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowMerger/eflow

  set OutputArray muons

  # set DeltaRMax 0.2
  set UsePtCone true
  set PtConePtMin 50
  set DeltaRPtMin 0.2
  set DeltaRSlope 10
  set PtConePtMax 200
  set DeltaRPtMax 0.05

  set PTMin 0.5

  set PTRatioMax 0.1
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray EFlowMerger/eflow
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}


#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}

#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
#  set InputArray Calorimeter/towers
  set InputArray EFlowMerger/eflow

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
  set ScaleFormula {sqrt( (2.5 - 0.15*(abs(eta)))^2 / pt + 1.0 )}
}

############
# FAT Jet finder - for CMS-PAS-EXO-16-048 (mono-j)
# anti-kt with R=0.8 and trimming pT 10%
############

module FastJetFinder FastFATJetFinder08 {
  set InputArray JetEnergyScale/jets

  set OutputArray fatjets08

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.8

  set JetPTMin 20.0
  
  set ComputePruning 1 
  set ZcutPrun 0.1
  set RcutPrun 0.4
  set RPrun 0.8

  set ComputeNsubjettiness 1
  set Beta 1.0
  set AxisMode 4
}

########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {

  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.4
  set PartonPTMin 1.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on arXiv:1211.4462
  # Medium point defined in: with eff = A - Bx - (C/(x-D)),  A=0.72, B=5.1x10-4, C=2.8, D=9.7 
  # https://twiki.cern.ch/twiki/bin/view/CMSPublic/SUSICHEP2016ObjectsEfficiency  
  
  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.01+0.000038*pt}

  # efficiency formula for c-jets (misidentification rate)
  add EfficiencyFormula {4} {0.25*tanh(0.018*pt)*(1/(1+ 0.0013*pt))}

  # efficiency formula for b-jets
  add EfficiencyFormula {5} {0.72 - 0.00051*pt - 2.8/(pt-9.7)}
}

# additional MC-truth b-tagging
module BTagging TrueBTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 1

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.0}

  # efficiency formula for c-jets (misidentification rate)
  add EfficiencyFormula {4} {0.0}

  # efficiency formula for b-jets
  add EfficiencyFormula {5} {1.0}
}

#############
# tau-tagging
#############

module TauTagging TauTagging {
  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.5

  set TauPTMin 1.0

  set TauEtaMax 2.5

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.01}
  # efficiency formula for tau-jets
  add EfficiencyFormula {15} {0.6}
}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {
# add Branch InputArray BranchName BranchClass
#   add Branch Delphes/allParticles Particle GenParticle

#   add Branch TrackMerger/tracks Track Track
#   add Branch Calorimeter/towers Tower Tower

#   add Branch Calorimeter/eflowTracks EFlowTrack Track
#   add Branch Calorimeter/eflowPhotons EFlowPhoton Tower
#   add Branch Calorimeter/eflowNeutralHadrons EFlowNeutralHadron Tower

#   add Branch GenJetFinder/jets GenJet Jet
#   add Branch GenMissingET/momentum GenMissingET MissingET

  add Branch UniqueObjectFinder/jets Jet Jet
  add Branch FastFATJetFinder08/fatjets08 FatJet08 Jet
  add Branch UniqueObjectFinder/electrons Electron Electron
  add Branch UniqueObjectFinder/photons Photon Photon
  add Branch UniqueObjectFinder/muons Muon Muon
  add Branch MissingET/momentum MissingET MissingET
  add Branch ScalarHT/energy ScalarHT ScalarHT
}


==> anc/lester_mt2_bisect.h <==

/*
 *  Copyright 2014, Christopher Lester, Univeristy of Cambridge
 *
 *  version 5: arXiv:1411.4312v5
 *    * made more portable by removal of use of __FILE__ and __LINE__ macros in debug statement
 *    * made fewer demands on poor C++ compilers (ROOT5/CINT) by removal of certain inline statements
 *    * added this changelog!
 * 
 *  version 4: arXiv:1411.4312v4
 *    * added copyright information
 *
 *  version 3: arXiv:1411.4312v3
 *    * added option to turn on/off deci-sectioning
 *    * made code slightly slower for readability gain
 *
 *  version 2: arXiv:1411.4312v2
 *    * no changes w.r.t. version 1
 *
 *  version 1: arXiv:1411.4312v1
 *    * initial public release
 *
 *  This file will let you calculate MT2 or Asymmetric MT2 relatively easily.
 *  An example showing how to do so, may be found below this copyright message.
 *
 *  (Note that this is a low-level library.  Various wrappers exist around
 *   it to allow easier interfacing to ROOT or ATLAS code.)
 *
 *   If you use this implementation, please cite:
 *
 *   http://arxiv.org/abs/1411.4312
 *
 *   as the paper documenting this particular implementation.
 *
 *   You might also need to cite:
 *
 *   http://arxiv.org/abs/hep-ph/9906349 
 *   Journal reference: Phys.Lett.B463:99-103,1999
 *   DOI: 10.1016/S0370-2693(99)00945-4
 *
 *   as the paper defining MT2. 
 *
 * Here is an example of it's use:
 

double mVisA = 10; // mass of visible object on side A.  Must be >=0.
double pxA = 20; // x momentum of visible object on side A.
double pyA = 30; // y momentum of visible object on side A.

double mVisB = 10; // mass of visible object on side B.  Must be >=0.
double pxB = -20; // x momentum of visible object on side B.
double pyB = -30; // y momentum of visible object on side B.

double pxMiss = -5; // x component of missing transverse momentum.
double pyMiss = -5; // y component of missing transverse momentum.

double chiA = 4; // hypothesised mass of invisible on side A.  Must be >=0.
double chiB = 7; // hypothesised mass of invisible on side B.  Must be >=0.

double desiredPrecisionOnMt2 = 0; // Must be >=0.  If 0 alg aims for machine precision.  if >0, MT2 computed to supplied absolute precision.

// asymm_mt2_lester_bisect::disableCopyrightMessage();

double MT2 =  asymm_mt2_lester_bisect::get_mT2(
           mVisA, pxA, pyA,
           mVisB, pxB, pyB,
           pxMiss, pyMiss,
           chiA, chiB,
           desiredPrecisionOnMt2);

 */


#ifndef LESTER_TESTWHETHERELLIPSESAREDISJOINT_H
#define LESTER_TESTWHETHERELLIPSESAREDISJOINT_H

#include <cmath> // for fabs( ... )

/*
 * The
 *
 *             bool ellipsesAreDisjoint(const EllipseParams & e1, const EllipseParams & e2);
 *
 * function determines whether two ellipses (not both singular) are disjoint.
 * Ellipses are assumed to be solid objects with a filled interior.
 * They are disjoint it no part of their interiors overlap.
 * Singular (in this context) is defined below.
 *
 * It uses the method of:

Computer Aided Geometric Design 23 (2006) 324–350
A new approach to characterizing the relative position of two ellipses depending on one parameter
Fernando Etayo 1,3, Laureano Gonzalez-Vega ∗,2,3, Natalia del Rio 3
Departamento de Matematicas, Estadistica y Computacion, Universidad de Cantabria, Spain
Received 15 September 2004; received in revised form 2 November 2005; accepted 10 January 2006 Available online 28 February 2006

pointed out to me by Gary B. Huges and Mohcine Chraibi authors of

 Comput Visual Sci (2012) 15:291–301 DOI 10.1007/s00791-013-0214-3
 Calculating ellipse overlap areas Gary B. Hughes · Mohcine Chraibi

 * Note:
 *
 * Though the paper above talks only about ellipses, from playing with some test cases, I (CGL) have conjectured that the algorithm actually works well even if the conics are parabolas provided that the axx>0&&ayy>0 test is reduced to axx>=0&&ayy>=0&&axx*ayy!=0 ... which is true is good news for the similicity of the MT2 calculator ... as the MT2 calculator will not need to distinguish these two possibilities.  In a private communication between me (CGL) and the  authors of Computer Aided Geometric Design 23 (2006) 324–350, the authors have indicated that it is not unreasonable to believe that the code does indeed work on the parabolica cases too.  This algorithm relies on that generalisation, which may be the subject of a paper (to appear) from Etayo and Gonzalez-Vega.
 *
 *
 * Definition: an ellipse is defined with respect to cartesian co-ordinates (x,y) by an equation of the form;
 *
 * xVec^T A xVec = 0                 (1)
 *
 * where xVec is a columnar three vec containing (x,y,1) and where A is a symmetric matrix having elements:
 *
 *       [ axx axy ax  ]
 *   A = [ axy ayy ay  ]
 *       [ ax  ay  a   ].
 *
 * Therfore the ellipse equation would look like:
 *
 * axx x^2 + 2 axy x y + ayy y^2 + 2 ax x + 2 ay y + a = 0.
 *
 * Note that this parametrisation has one parameter too many ... the "A"-matrix can be multiplied by a non-zero constant, and the ellipse is not changed.
 * Etayo et al's implementation REQUIRES that axx and ayy be strictly positive.
 * The implementation herein doesn't quite enforce that. The implementation herein allows axx or ayy to be non-negative .... and it is left to the user to ensure that axx and ayy are not exactly zero.
 * Note also that (1) is general enough to contain all conic sections, so it is left to the user to ensure that only values of A consistent
 * with (non-singluar) ellipses are fed into the program below.  For our purposes, an ellipse is "singular" iff coeffLamPow3 (see below) is zero.
 */

namespace Lester {

struct EllipseParams {


  // Constructor for non-degenerate ellipses:
  /*
   * Ellipse is represented algebraically by:
   * c_xx x^2 + 2 c_xy x y + c_yy y^2 + 2 c_x x + 2 c_y y + c = 0.
   */
  EllipseParams(
    const double c_xx2,
    const double c_yy2,
    const double c_xy2,
    const double c_x2,
    const double c_y2,
    const double c2) :
    c_xx(c_xx2),
    c_yy(c_yy2),
    c_xy(c_xy2),
    c_x(c_x2),
    c_y(c_y2),
    c(c2) {
     //Etayo et al REQUIRE that c_xx and c_yy are non-negative, so:
     if (c_xx<0 || c_yy<0) {
       throw "precondition violation";
     }
    setDet();
  }
  EllipseParams() {
  }
  void setDet() {
    det = (2.0*c_x*c_xy*c_y + c*c_xx*c_yy - c_yy*c_x*c_x - c*c_xy*c_xy - c_xx*c_y*c_y) ;
  }
  // Consstructor for degenerate ellipse (i.e. a "dot" at (x0,y0) ).
  EllipseParams(
    const double x0,
    const double y0) :
    c_xx(1),
    c_yy(1),
    c_xy(0),
    c_x(-x0),
    c_y(-y0),
    c(x0*x0 + y0*y0),
    det(0) {
  }
  double lesterFactor(const EllipseParams & e2) const {
    const EllipseParams & e1 = *this;
    const double ans  = e1.c_xx*e1.c_yy*e2.c + 2.0*e1.c_xy*e1.c_y*e2.c_x - 2.0*e1.c_x*e1.c_yy*e2.c_x + e1.c*e1.c_yy*e2.c_xx - 2.0*e1.c*e1.c_xy*e2.c_xy + 2.0*e1.c_x*e1.c_y*e2.c_xy + 2.0*e1.c_x*e1.c_xy*e2.c_y - 2.0*e1.c_xx*e1.c_y*e2.c_y + e1.c*e1.c_xx*e2.c_yy - e2.c_yy*(e1.c_x*e1.c_x) - e2.c*(e1.c_xy*e1.c_xy) - e2.c_xx*(e1.c_y*e1.c_y);
    return ans;
  }
  bool operator==(const EllipseParams & other) const {
    return
      c_xx == other.c_xx &&
      c_yy == other.c_yy &&
      c_xy == other.c_xy &&
      c_x == other.c_x &&
      c_y == other.c_y &&
      c == other.c;
  }
 public:
  // Data
  double c_xx;
  double c_yy;
  double c_xy; // note factor of 2 above
  double c_x;  // note factor of 2 above
  double c_y;  // note factor of 2 above
  double c;
  double det; // The determinant of the 3x3 conic matrix
};

// This is the interface: users should call this function:
bool ellipsesAreDisjoint(const EllipseParams & e1, const EllipseParams & e2);

// This is an implementation thing: users should not call it:
bool __private_ellipsesAreDisjoint(const double coeffLamPow3, const double coeffLamPow2, const double coeffLamPow1, const double coeffLamPow0);

bool ellipsesAreDisjoint(const EllipseParams & e1, const EllipseParams & e2) {
  /* We want to construct the polynomial "Det(lamdba A + B)" where A and B are the 3x3 matrices associated with e1 and e2, and we want to get that
  polynomial in the form lambda^3 + a lambda^2 + b lambda + c.


  Note that by default we will not have unity as the coefficient of the lambda^3 term, however the redundancy in the parametrisation of A and B allows us to scale the whole ply until the first term does have a unit coefficient.
  */

  if (e1==e2) {
    return false; // Probably won't catch many cases, but may as well have it here.
  }

  // first get unscaled terms:
  const double coeffLamPow3 = e1.det; // Note that this is the determinant of the symmetric matrix associated with e1.
  const double coeffLamPow2 = e1.lesterFactor(e2);
  const double coeffLamPow1 = e2.lesterFactor(e1);
  const double coeffLamPow0 = e2.det; // Note that this is the determinant of the symmetric matrix associated with e2.

  // Since question is "symmetric" and since we need to dovide by coeffLamPow3 ... do this the way round that involves dividing by the largest number:

  if (fabs(coeffLamPow3) >= fabs(coeffLamPow0)) {
    return __private_ellipsesAreDisjoint(coeffLamPow3, coeffLamPow2, coeffLamPow1, coeffLamPow0); // normal order
  } else {
    return __private_ellipsesAreDisjoint(coeffLamPow0, coeffLamPow1, coeffLamPow2, coeffLamPow3); // reversed order
  }
}
bool __private_ellipsesAreDisjoint(const double coeffLamPow3, const double coeffLamPow2, const double coeffLamPow1, const double coeffLamPow0) {

  // precondition of being called:
  //assert(fabs(coeffLamPow3)>=fabs(coeffLamPow0));

  if(coeffLamPow3==0) {
    // The ellipses were singular in some way.
    // Cannot determine whether they are overlapping or not.
    throw 1;
  }

  // now scale terms to monomial form:
  const double a = coeffLamPow2 / coeffLamPow3;
  const double b = coeffLamPow1 / coeffLamPow3;
  const double c = coeffLamPow0 / coeffLamPow3;

#ifdef LESTER_DEEP_FIDDLE
  {
    const double thing1 = -3.0*b + a*a;
    const double thing2 = -27.0*c*c + 18.0*c*a*b + a*a*b*b - 4.0*a*a*a*c - 4.0*b*b*b;
    std::cout 
      << (thing1>0) << " && " << (thing2>0) << " && [[ " << (a>=0) << " " << (3.0*a*c + b*a*a - 4.0*b*b<0)  << " ] or "
      << "[ " << (a< 0)   << " ] =("<< ((a >= 0 /*&& thing1 > 0*/ && 3.0*a*c + b*a*a - 4.0*b*b< 0 /*&& thing2 > 0*/) ||
                                 (a <  0 /*&& thing1 > 0*/                                 /*&& thing2 > 0*/)) << ")] " << (
          ( (a >= 0 && thing1 > 0 && 3.0*a*c + b*a*a - 4.0*b*b< 0 && thing2 > 0) ||
                                 (a <  0 && thing1 > 0                                 && thing2 > 0))
          
          ) << std::endl;
  }
#endif

  // Use the main result of the above paper:
  const double thing1 = -3.0*b + a*a;
  if (thing1<=0) return false;
  const double thing2 = -27.0*c*c + 18.0*c*a*b + a*a*b*b - 4.0*a*a*a*c - 4.0*b*b*b;
  if (thing2<=0) return false;

  // ans true means ellipses are disjoint:
  const bool ans = ( (a >= 0 /*&& thing1 > 0*/ && 3.0*a*c + b*a*a - 4.0*b*b< 0 /*&& thing2 > 0*/) ||
                     (a <  0 /*&& thing1 > 0*/                                 /*&& thing2 > 0*/));
  return ans;

}

}

#endif








#ifndef ASYMM_MT2_BISECT_H
#define ASYMM_MT2_BISECT_H

#include <iostream>
#include <iomanip>
#include <cmath>
#include <cassert>


class asymm_mt2_lester_bisect {
 public:

  static const int MT2_ERROR=-1;

  static double get_mT2( // returns asymmetric mT2 (which is >=0), or returns a negative number (such as MT2_ERROR) in the case of an error.
    const double mVis1, const double pxVis1, const double pyVis1,
    const double mVis2, const double pxVis2, const double pyVis2,
    const double pxMiss, const double pyMiss,
    const double mInvis1, const double mInvis2,
    const double desiredPrecisionOnMT2=0, // This must be non-negative.  If set to zero (default) MT2 will be calculated to the highest precision available on the machine (or as close to that as the algorithm permits).  If set to a positive value, MT2 (note that is MT2, not its square) will be calculated to within +- desiredPrecisionOnMT2. Note that by requesting precision of +- 0.01 GeV on an MT2 value of 100 GeV can result in speedups of a factor of ...
    const bool useDeciSectionsInitially=true // If true, interval is cut at the 10% point until first acceptance, which gives factor 3 increase in speed calculating kinematic min, but 3% slowdown for events in the bulk.  Is on (true) by default, but can be turned off by setting to false.
  ) {

    const double mT2_Sq = get_mT2_Sq(
                            mVis1, pxVis1, pyVis1,
                            mVis2, pxVis2, pyVis2,
                            pxMiss,pyMiss,
                            mInvis1, mInvis2,
                            desiredPrecisionOnMT2,
                            useDeciSectionsInitially);
    if (mT2_Sq==MT2_ERROR) {
      return MT2_ERROR;
    }
    return sqrt(mT2_Sq);
  }
  
  static void disableCopyrightMessage(const bool printIfFirst=false) {
    static bool first = true;
    if (first && printIfFirst) {
    std::cout 
      << "\n\n"
      << "#=========================================================\n"
      << "# To disable this message, place a call to \n"
      << "# \n"
      << "#     asymm_mt2_lester_bisect::disableCopyrightMessage();\n"
      << "# \n"
      << "# somewhere before you begin to calculate your MT2 values.\n"
      << "#=========================================================\n"
      << "# You are calculating symmetric or asymmetric MT2 using\n"
      << "# the implementation defined in:\n"
      << "# \n"
      << "#     http://arxiv.org/abs/1411.4312\n"
      << "# \n"
      << "# Please cite the paper above if you use the MT2 values\n"
      << "# for a scholarly purpose. For the variable MT2 itself,\n"
      << "# please also cite:\n"
      << "# \n"
      << "#     http://arxiv.org/abs/hep-ph/9906349\n"
      << "#=========================================================\n"
      << "\n\n" << std::flush;
    }
    first = false;
  }

  static double get_mT2_Sq( // returns square of asymmetric mT2 (which is >=0), or returns a negative number (such as MT2_ERROR) in the case of an error.
    const double mVis1, const double pxVis1, const double pyVis1,
    const double mVis2, const double pxVis2, const double pyVis2,
    const double pxMiss, const double pyMiss,
    const double mInvis1, const double mInvis2,
    const double desiredPrecisionOnMT2=0, // This must be non-negative.  If set to zero (default) MT2 will be calculated to the highest precision available on the machine (or as close to that as the algorithm permits).  If set to a positive value, MT2 (note that is MT2, not its square) will be calculated to within +- desiredPrecisionOnMT2. Note that by requesting precision of +- 0.01 GeV on an MT2 value of 100 GeV can resJult in speedups of a factor of ..
    const bool useDeciSectionsInitially=true // If true, interval is cut at the 10% point until first acceptance, which gives factor 3 increase in speed calculating kinematic min, but 3% slowdown for events in the bulk.  Is on (true) by default, but can be turned off by setting to false.
      ) {


    disableCopyrightMessage(true); // By supplying an argument to disable, we actually ask for the message to be printed, if printing is not already disabled.   This counterintuitive function naming is to avoid the need to introduce static variable initialisations ....

    const double m1Min = mVis1+mInvis1; // when parent has this mass, ellipse 1 has smallest physical size
    const double m2Min = mVis2+mInvis2; // when parent has this mass, ellipse 2 has smallest physical size

    if (m1Min>m2Min) {
      // swap 1 and 2
      return asymm_mt2_lester_bisect::get_mT2_Sq(
               mVis2, pxVis2, pyVis2,
               mVis1, pxVis1, pyVis1,
               pxMiss, pyMiss,
               mInvis2, mInvis1,
               desiredPrecisionOnMT2
             );
    }

    // By now, we can be sure that m1Min <= m2Min
    assert(m1Min<=m2Min);

    const double mMin = m2Min; // when parent has this mass, both ellipses are physical, and at least one has zero size.  Note that the name "min" expresses that it is the minimum potential parent mass we should consider, not that it is the min of m1Min and m2Min.  It is in fact the MAX of them!

    // TODO: What about rounding?  What about idiots who give us mVis values that have been computed from E^2-p^2 terms that are perilously close to zero, or perilously degenerate?

    const double msSq = mVis1*mVis1;
    const double sx = pxVis1;
    const double sy = pyVis1;
    const double mpSq = mInvis1*mInvis1;

    const double mtSq = mVis2*mVis2;
    const double tx = pxVis2;
    const double ty = pyVis2;
    const double mqSq = mInvis2*mInvis2;

    const double sSq = sx*sx + sy*sy;
    const double tSq = tx*tx + ty*ty;
    const double pMissSq = pxMiss*pxMiss + pyMiss*pyMiss;
    const double massSqSum = msSq + mtSq + mpSq + mqSq;
    const double scaleSq = (massSqSum + sSq + tSq + pMissSq)/8.0;

// #define LESTER_DBG 1

#ifdef LESTER_DBG
    std::cout <<"\nMOO ";
#endif
    // Check for an easy MT2 zero, not because we think it will speed up many cases, but because it will allow us to, ever after, assume that scaleSq>0.
    if (scaleSq==0) {
      return 0;
    }
    const double scale = sqrt(scaleSq);

    // disjoint at mMin.  So find an mUpper at which they are not disjoint:
    double mLower = mMin;
    double mUpper = mMin + scale; // since scaleSq is guaranteed to be >0 at this stage, the adition of scaleSq quarantees that mUpperSq is also >0, so it can be exponentially grown (later) by doubling.
    unsigned int attempts=0;
    const unsigned int maxAttempts=10000;
    while (true) {
      ++attempts;

      const double mUpperSq = mUpper*mUpper;
      const Lester::EllipseParams & side1=helper(mUpperSq, msSq, -sx, -sy, mpSq, 0,      0     ); // see side1Coeffs in mathematica notebook
      const Lester::EllipseParams & side2=helper(mUpperSq, mtSq, +tx, +ty, mqSq, pxMiss, pyMiss); // see side2Coeffs in mathematica notebook

      bool disjoint;
      try {
        disjoint = Lester::ellipsesAreDisjoint(side1, side2);
      } catch (...) {
        return MT2_ERROR;
      }

      if (!disjoint) {
        break;
      }

      if (attempts>=maxAttempts) {
        std::cerr << "MT2 algorithm failed to find upper bound to MT2" << std::endl;
        return MT2_ERROR;
      }

#ifdef LESTER_DBG
      std::cout << " - ";
#endif
      mUpper *= 2; // grow mUpper exponentially
    }

    //const double tol = relativeTolerance * sqrt(scaleSq);

    // Now begin the bisection:
    bool goLow = useDeciSectionsInitially;
    while(desiredPrecisionOnMT2<=0 || mUpper-mLower>desiredPrecisionOnMT2) {

      const double trialM = ( goLow ?
                              (mLower*15+mUpper)/16  // bias low until evidence this is not a special case
                              :
                              (mUpper + mLower)/2.0 // bisect
                            ); // worry about this not being between mUpperSq and mLowerSq! TODO

      if (trialM<=mLower || trialM>=mUpper) {
        // We reached a numerical precision limit:  the interval can no longer be bisected!
#ifdef LESTER_DBG
        std::cout << " MACHINE_PREC " << std::setprecision(10) << mLower << " " << trialM << " " << mUpper << " " << mUpper-mLower << " " << desiredPrecisionOnMT2 << std::endl;
#endif
        return trialM*trialM;
      }
      const double trialMSq = trialM * trialM;
      const Lester::EllipseParams & side1 = helper(trialMSq, msSq, -sx, -sy, mpSq, 0,      0     ); // see side1Coeffs in mathematica notebook
      const Lester::EllipseParams & side2 = helper(trialMSq, mtSq, +tx, +ty, mqSq, pxMiss, pyMiss); // see side2Coeffs in mathematica notebook

      try {
        const bool disjoint = Lester::ellipsesAreDisjoint(side1, side2);
        if (disjoint) {
          mLower = trialM;
          goLow = false;
#ifdef LESTER_DBG
          std::cout << "UP " ;
#endif
        } else {
          mUpper = trialM;
#ifdef LESTER_DBG
          std::cout << "== ";
#endif
        }
      } catch (...) {
        // The test for ellipses being disjoint failed ... this means the ellipses became degenerate, which can only happen right at the bottom of the MT2 search range (subject to numerical precision).  So:
#ifdef LESTER_DBG
        std::cout << " THROW " << std::endl;
#endif
        return mLower*mLower;
      }
    }

    const double mAns = (mLower+mUpper)/2.0;

#ifdef LESTER_DBG
    std::cout << " USER_PREC " << std::endl;
#endif
    return mAns*mAns;
  };
 private:
  static double lestermax(const double x, const double y) {
    return (x>y)?x:y;
  }
  static const Lester::EllipseParams helper(const double mSq, // The test parent-mass value (squared)
       const double mtSq, const double tx, const double ty, // The visible particle transverse momentum
       const double mqSq, // The mass of the invisible particle
       const double pxmiss, const double pymiss
             ) {
    const double txSq = tx*tx;
    const double tySq = ty*ty;
    const double pxmissSq = pxmiss*pxmiss;
    const double pymissSq = pymiss*pymiss;


    const double c_xx = +4.0* mtSq + 4.0* tySq;

    const double c_yy = +4.0* mtSq + 4.0* txSq;

    const double c_xy = -4.0* tx*ty;

    const double c_x  = -4.0* mtSq*pxmiss - 2.0* mqSq*tx + 2.0* mSq*tx - 2.0* mtSq*tx  +
               4.0* pymiss*tx*ty - 4.0* pxmiss*tySq;

    const double c_y  = -4.0* mtSq*pymiss - 4.0* pymiss*txSq - 2.0* mqSq*ty + 2.0* mSq*ty - 2.0* mtSq*ty +
               4.0* pxmiss*tx*ty;

    const double c =   - mqSq*mqSq + 2*mqSq*mSq - mSq*mSq + 2*mqSq*mtSq + 2*mSq*mtSq - mtSq*mtSq +
                4.0* mtSq*pxmissSq + 4.0* mtSq*pymissSq + 4.0* mqSq*pxmiss*tx -
                4.0* mSq*pxmiss*tx + 4.0* mtSq*pxmiss*tx + 4.0* mqSq*txSq +
                4.0* pymissSq*txSq + 4.0* mqSq*pymiss*ty - 4.0* mSq*pymiss*ty +
                4.0* mtSq*pymiss*ty - 8.0* pxmiss*pymiss*tx*ty + 4.0* mqSq*tySq +
                4.0* pxmissSq*tySq;

    return Lester::EllipseParams(c_xx, c_yy, c_xy, c_x, c_y, c);
  }
};

void myversion(){

  std::cout << "Version is : 2014_11_13" << std::endl;

}

double MT(double px1, double px2, double py1, double py2, double m1 , double m2){
  double E1 = sqrt(px1*px1+py1*py1+m1*m1);
  double E2 = sqrt(px2*px2+py2*py2+m2*m2);
  double Msq = (E1+E2)*(E1+E2)-(px1+px2)*(px1+px2)-(py1+py2)*(py1+py2);
  if (Msq < 0) Msq = 0;
  return sqrt(Msq);
}

std::pair <double,double>  ben_findsols(double MT2, double px, double py, double visM, double Ma, double pxb, double pyb, double metx, double mety, double visMb, double Mb){

  //Visible particle (px,py,visM)                                                                                                                  
  std::pair <double,double> sols;

  ///////                                                                                                                                          
  //Find the minimizing points given MT2                                                                                                           
  //////                      

  double Pt = sqrt(px*px+py*py);
  double E = sqrt(Pt*Pt+visM*visM);
  double M = MT2;
  double E2 = E*E;
  double M2 = M*M;
  double M4 = M2*M2;
  double Ma2 = Ma*Ma;
  double Ma4 = Ma2*Ma2;
  double px2 = px*px;
  double py2 = py*py;
  double px4 = px2*px2;
  double py4 = py2*py2;
  double py3 = py2*py;
  double E4 = E2*E2;
  double TermA = E2*px-M2*px+Ma2*px-px2*px-px*py2;
  double TermB = -2.*px*py;
  double TermSqy0 = E4*E2-2.*E4*M2-2.*E4*Ma2-2.*E4*px2-2.*E4*py2+E2*M4-2.*E2*M2*Ma2+2.*E2*M2*px2+2.*E2*M2*py2+E2*Ma4+2.*E2*Ma2*px2-2.*E2*Ma2*py2+E2*px4+2.*E2*px2*py2+E2*py4;
  double TermSqy1 = -4.*E4*py+4.*E2*M2*py-4.*E2*Ma2*py+4.*E2*px2*py+4.*E2*py3;
  double TermSqy2 = -4.*E4+4.*E2*px2+4.*E2*py2;

  //First, determine the range.                                                                                                                   
  double myx = 0.;
  double myy = 0.;
  if (TermSqy1*TermSqy1-4.*TermSqy0*TermSqy2 < 0){
    //unbalanced                                                                                                                                 
  }
  else{
    double sol1 = (-TermSqy1 - sqrt(TermSqy1*TermSqy1-4.*TermSqy0*TermSqy2))/(2.*TermSqy2);
    double sol2 = (-TermSqy1 + sqrt(TermSqy1*TermSqy1-4.*TermSqy0*TermSqy2))/(2.*TermSqy2);
    double low = sol1;
    double high = sol2;
    if (low > high){
      low = sol2;
      high = sol1;
    }

    double myclose = 99999999.;
    for (double metpy = low; metpy<=high; metpy+=(high-low)/10000.){
      double metpx = -(TermB*metpy+TermA-sqrt(TermSqy0+TermSqy1*metpy+TermSqy2*metpy*metpy))*0.5/(E2-px2);
      double metpx2 = -(TermB*metpy+TermA+sqrt(TermSqy0+TermSqy1*metpy+TermSqy2*metpy*metpy))*0.5/(E2-px2);
      double mt1a = MT(px,metpx,py,metpy,visM,Ma);
      double mt1b = MT(px,metpx2,py,metpy,visM,Ma);
      double metpxb = metx-metpx;
      double metpx2b = metx-metpx2;
      double mt2a = MT(pxb,metpxb,pyb,mety-metpy,visMb,Mb);
      double mt2b = MT(pxb,metpx2b,pyb,mety-metpy,visMb,Mb);
      if (fabs(mt1a-mt2a) < myclose){
	myclose = fabs(mt1a-mt2a);
	myy = metpy;
	myx = metpx;
      }
      if (fabs(mt1b-mt2b) < myclose){
	myclose = fabs(mt1b-mt2b);
	myy = metpy;
	myx = metpx2;
      }
    }
  }

  sols.first = myx;
  sols.second = myy;

  return sols;

}

#endif





























